Random positive operator valued measures

We introduce several notions of random positive operator valued measures (POVMs), and we prove that some of them are equivalent. We then study statistical properties of the effect operators for the canonical examples, obtaining limiting eigenvalue distributions with the help of free probability theory. Similarly, we obtain the large system limit for several quantities of interest in quantum information theory, such as the sharpness, the noise content, and the probability range. Finally, we study different compatibility criteria, and we compare them for generic POVMs.

==> anc/Effect-EV-1000-2-1000.txt <==
5.7756e-07
2.6366e-06
2.2714e-05
3.8373e-05
4.6986e-05
8.8e-05
9.6596e-05
0.00011086
0.00017246
0.00022394
0.00026834
0.00034485
0.00038918
0.0004505
0.00050468
0.00059742
0.00069373
0.00075322
0.00086708
0.0010035
0.0011488
0.0011606
0.0012957
0.0013634
0.001524
0.0015762
0.0017224
0.0019154
0.0019762
0.0021192
0.0023347
0.0025645
0.0025985
0.0027774
0.0030932
0.0031888
0.0033587
0.0035006
0.003709
0.0039856
0.0041392
0.0042112
0.0044693
0.0046114
0.004756
0.0050808
0.0052984
0.005612
0.0057439
0.0061521
0.0062979
0.0064291
0.006564
0.0070783
0.0073834
0.0077464
0.0079887
0.0081232
0.0085075
0.0087084
0.0090602
0.0093564
0.0096981
0.010018
0.01023
0.010621
0.010886
0.011133
0.011475
0.011857
0.01208
0.012347
0.012916
0.013327
0.013587
0.013823
0.014476
0.014775
0.015047
0.015413
0.015846
0.01626
0.016636
0.017042
0.017328
0.017638
0.018232
0.018756
0.019422
0.019579
0.020076
0.020611
0.021448
0.021737
0.02215
0.022774
0.02302
0.023601
0.02378
0.024625
0.024725
0.025043
0.02574
0.026351
0.02711
0.027305
0.028399
0.028627
0.029443
0.029822
0.030373
0.030832
0.031297
0.031838
0.032313
0.033179
0.033704
0.034099
0.034514
0.035154
0.036113
0.036337
0.037055
0.037489
0.038082
0.038289
0.038888
0.039175
0.039606
0.040738
0.041274
0.042392
0.043004
0.043262
0.043617
0.044868
0.045385
0.046035
0.046785
0.047654
0.04828
0.049413
0.049714
0.050451
0.051702
0.051887
0.05238
0.053093
0.053895
0.054639
0.055466
0.056654
0.057027
0.0575
0.058777
0.059326
0.059887
0.061174
0.061442
0.062053
0.063153
0.064098
0.0646
0.065375
0.066007
0.066521
0.067804
0.068638
0.069343
0.069865
0.071036
0.072036
0.072439
0.073312
0.074266
0.0748
0.075545
0.076201
0.076898
0.077797
0.078575
0.079868
0.080772
0.081066
0.081765
0.082153
0.083798
0.084671
0.085617
0.08623
0.087676
0.088607
0.088998
0.089788
0.091026
0.092252
0.092979
0.093462
0.094748
0.095287
0.09581
0.096824
0.097766
0.098428
0.099461
0.1015
0.10193
0.10323
0.10354
0.10441
0.10566
0.1071
0.10784
0.10886
0.10946
0.11062
0.11133
0.11205
0.11353
0.11424
0.11612
0.11667
0.11787
0.11814
0.11967
0.12042
0.12246
0.12322
0.12409
0.12527
0.12647
0.12788
0.12901
0.13002
0.13047
0.13223
0.13306
0.13403
0.13468
0.13528
0.13647
0.13667
0.13806
0.13954
0.14042
0.14106
0.14323
0.14395
0.14519
0.14601
0.14713
0.14801
0.14993
0.15111
0.15168
0.15317
0.15457
0.15525
0.15661
0.15703
0.15815
0.15891
0.16024
0.16172
0.16243
0.16339
0.16476
0.16629
0.16792
0.16887
0.16944
0.17134
0.1726
0.17386
0.17439
0.17563
0.17714
0.17838
0.17904
0.18086
0.18204
0.18241
0.18368
0.18533
0.1874
0.18879
0.18995
0.19065
0.19157
0.19326
0.19446
0.19523
0.1962
0.19821
0.19931
0.20054
0.20139
0.20248
0.2037
0.20486
0.20633
0.20798
0.20973
0.21099
0.21173
0.21393
0.21458
0.21636
0.21683
0.2177
0.2195
0.22057
0.22171
0.22272
0.22451
0.22552
0.22656
0.22886
0.23067
0.23224
0.2334
0.2349
0.23565
0.23742
0.23919
0.24089
0.24226
0.24359
0.24418
0.24464
0.2466
0.24798
0.24924
0.24995
0.25237
0.2533
0.25534
0.25614
0.25748
0.25865
0.2604
0.26227
0.26265
0.26405
0.26528
0.26561
0.26885
0.26944
0.27131
0.27297
0.27488
0.27696
0.27919
0.28024
0.28079
0.28206
0.28284
0.28564
0.28698
0.28824
0.28991
0.29109
0.29293
0.29454
0.29633
0.29727
0.29776
0.29992
0.30183
0.30362
0.30426
0.30662
0.30731
0.30871
0.31031
0.31347
0.31406
0.31442
0.31601
0.31738
0.31823
0.31975
0.32083
0.32213
0.32313
0.32428
0.32675
0.32719
0.32884
0.3307
0.33147
0.33333
0.33557
0.33724
0.33813
0.33976
0.34178
0.34231
0.34412
0.34537
0.34778
0.34906
0.34985
0.35126
0.3537
0.35555
0.35658
0.35822
0.35877
0.36012
0.36132
0.3634
0.36482
0.36534
0.36783
0.36952
0.36981
0.3706
0.37349
0.37542
0.37673
0.37762
0.37839
0.38069
0.38297
0.38478
0.38594
0.38779
0.38841
0.38962
0.39176
0.39321
0.39446
0.39616
0.39767
0.39887
0.39971
0.40212
0.40346
0.40455
0.40726
0.40925
0.41027
0.41219
0.415
0.41668
0.41821
0.41929
0.42058
0.42136
0.42274
0.42394
0.42598
0.42859
0.43096
0.43166
0.43278
0.43291
0.43467
0.43539
0.43831
0.43967
0.44163
0.44302
0.44491
0.44631
0.447
0.44828
0.44986
0.45209
0.45372
0.45459
0.45803
0.45866
0.46075
0.46192
0.46229
0.46402
0.46592
0.46675
0.46844
0.47057
0.47214
0.47428
0.476
0.47663
0.47914
0.48028
0.48239
0.48429
0.48613
0.48724
0.48824
0.49076
0.49177
0.49284
0.4938
0.49566
0.49753
0.49849
0.49927
0.50183
0.50403
0.50609
0.5066
0.50858
0.5097
0.51098
0.5133
0.51459
0.51699
0.5181
0.52075
0.52238
0.52291
0.52487
0.52657
0.52796
0.52995
0.5314
0.53243
0.53399
0.53558
0.53713
0.53868
0.53942
0.54241
0.54398
0.54519
0.54618
0.54753
0.54909
0.55111
0.55367
0.55461
0.55522
0.55757
0.5596
0.5604
0.56152
0.56428
0.56579
0.56647
0.56805
0.56973
0.57065
0.57259
0.57373
0.57448
0.577
0.57814
0.58048
0.58193
0.58257
0.58407
0.58556
0.5875
0.59043
0.59133
0.59312
0.59434
0.59552
0.59869
0.59959
0.60028
0.60244
0.60437
0.60635
0.60808
0.60945
0.61045
0.6125
0.61308
0.61529
0.61667
0.61791
0.61967
0.62095
0.62295
0.62383
0.62534
0.62651
0.62775
0.62912
0.63051
0.63182
0.63409
0.63589
0.63698
0.63778
0.63943
0.64087
0.64331
0.64465
0.64652
0.64791
0.64951
0.65086
0.653
0.6543
0.65486
0.65689
0.65882
0.66068
0.66159
0.66306
0.66477
0.6662
0.66685
0.66876
0.67022
0.67179
0.67264
0.6743
0.6763
0.67744
0.67947
0.68192
0.6824
0.6832
0.68502
0.6863
0.68843
0.68995
0.69191
0.69338
0.6941
0.69642
0.69697
0.69826
0.70032
0.70126
0.70251
0.70408
0.70494
0.70638
0.70818
0.70961
0.71132
0.71205
0.71271
0.71526
0.71656
0.71749
0.7203
0.72114
0.7218
0.72317
0.72388
0.72541
0.72746
0.72794
0.73014
0.7308
0.73244
0.73433
0.73562
0.73749
0.73797
0.73982
0.74111
0.7422
0.7442
0.74537
0.74632
0.74755
0.74917
0.75025
0.75117
0.75226
0.7534
0.75472
0.75605
0.75768
0.76064
0.7619
0.76308
0.76367
0.76477
0.76617
0.76748
0.76905
0.76977
0.77144
0.77239
0.77478
0.77565
0.77625
0.77787
0.77909
0.78095
0.78189
0.78227
0.78445
0.78536
0.78739
0.78871
0.79066
0.79134
0.79272
0.79407
0.7948
0.79634
0.7971
0.79935
0.80118
0.80288
0.80426
0.80495
0.80569
0.80811
0.80882
0.80963
0.81081
0.81158
0.8126
0.81361
0.81564
0.81745
0.81851
0.81948
0.82175
0.82262
0.8234
0.82424
0.82544
0.82615
0.82766
0.82883
0.83044
0.83121
0.83218
0.83342
0.83413
0.83541
0.83738
0.83858
0.83942
0.84117
0.84227
0.84318
0.84358
0.84485
0.84596
0.84675
0.84794
0.85045
0.85115
0.85204
0.85257
0.85382
0.85532
0.85622
0.85761
0.85814
0.85895
0.86084
0.8616
0.86232
0.86324
0.86448
0.866
0.86692
0.86788
0.86883
0.87
0.87152
0.87207
0.87294
0.87389
0.87543
0.87607
0.87734
0.8784
0.87923
0.88078
0.88108
0.88201
0.88306
0.88426
0.88528
0.88607
0.88703
0.88803
0.88945
0.89072
0.89155
0.89248
0.8929
0.89382
0.89484
0.89559
0.89666
0.89764
0.8986
0.89927
0.90149
0.90193
0.90259
0.9035
0.9041
0.90533
0.90597
0.907
0.90766
0.90816
0.90923
0.91059
0.91077
0.91154
0.913
0.91376
0.9144
0.91538
0.91711
0.918
0.91924
0.91972
0.92046
0.92112
0.92181
0.92316
0.92431
0.92479
0.9258
0.9263
0.92728
0.92788
0.9288
0.92938
0.92981
0.93079
0.93166
0.93212
0.9331
0.93344
0.9353
0.93551
0.93588
0.93657
0.93776
0.93851
0.93897
0.94003
0.94058
0.94106
0.94219
0.94292
0.94377
0.94412
0.94487
0.94513
0.94575
0.9469
0.9476
0.94821
0.94887
0.94945
0.95058
0.95166
0.95245
0.95308
0.95392
0.95425
0.95503
0.95579
0.95686
0.95719
0.95793
0.95821
0.95872
0.95961
0.96034
0.96113
0.96168
0.96206
0.96298
0.96351
0.96419
0.96496
0.96522
0.96573
0.96636
0.96669
0.96701
0.96796
0.96843
0.96882
0.96906
0.97008
0.97026
0.97064
0.97136
0.97191
0.97258
0.97292
0.97383
0.97419
0.97476
0.97522
0.97554
0.97622
0.97687
0.97717
0.97763
0.97815
0.97838
0.97907
0.97941
0.97997
0.98044
0.98084
0.98112
0.98166
0.9818
0.98258
0.98272
0.98333
0.98355
0.98442
0.98458
0.98482
0.98498
0.98558
0.98572
0.98597
0.98641
0.98704
0.98729
0.98786
0.98805
0.98818
0.98859
0.98928
0.98946
0.98975
0.99009
0.99035
0.99063
0.99099
0.99108
0.99148
0.99175
0.99234
0.99246
0.99268
0.99294
0.99305
0.99331
0.99379
0.99399
0.99434
0.9947
0.99472
0.9948
0.99524
0.99541
0.99554
0.99565
0.99606
0.99622
0.99651
0.99655
0.99678
0.9969
0.99702
0.99715
0.99733
0.99746
0.99762
0.99776
0.99794
0.99803
0.99826
0.99841
0.99858
0.99869
0.99872
0.99881
0.999
0.99907
0.99918
0.99925
0.99935
0.99939
0.99949
0.99956
0.99965
0.99968
0.99975
0.99978
0.99982
0.99986
0.99989
0.99993
0.99995
0.99996
0.99998
0.99999
1


==> anc/Effect-EV-1000-2-2000.txt <==
0.068952
0.070941
0.073135
0.074758
0.076389
0.078187
0.078398
0.079333
0.080496
0.080805
0.082704
0.08337
0.084628
0.08548
0.085751
0.086428
0.087416
0.089658
0.090147
0.090796
0.091345
0.092749
0.093592
0.09543
0.096042
0.097187
0.098048
0.098494
0.099301
0.10024
0.10128
0.10183
0.10212
0.10246
0.1044
0.1046
0.10526
0.10643
0.10683
0.10786
0.10917
0.10975
0.1104
0.11095
0.11232
0.11278
0.11403
0.11434
0.11545
0.11618
0.11745
0.11838
0.11893
0.11978
0.12061
0.12125
0.12206
0.12297
0.12417
0.1247
0.12544
0.12648
0.12691
0.12745
0.12799
0.12849
0.12917
0.1306
0.13093
0.13225
0.13259
0.13357
0.13447
0.13517
0.13613
0.13679
0.13782
0.13848
0.13921
0.14003
0.14052
0.14127
0.14238
0.14306
0.14366
0.14401
0.14469
0.14605
0.1465
0.147
0.14786
0.14892
0.14974
0.15036
0.15179
0.15238
0.15318
0.1538
0.15402
0.15451
0.15577
0.15599
0.15773
0.15805
0.15937
0.16002
0.16066
0.16163
0.1629
0.16368
0.1647
0.16521
0.1653
0.16612
0.16687
0.16792
0.16903
0.16999
0.17087
0.17129
0.17164
0.17256
0.1731
0.17441
0.17551
0.17618
0.17707
0.17764
0.17816
0.17917
0.17997
0.18098
0.18153
0.18204
0.18315
0.18386
0.18503
0.1854
0.18577
0.18651
0.18772
0.18929
0.18968
0.19013
0.19109
0.19211
0.19271
0.19353
0.19476
0.19499
0.19632
0.19654
0.19776
0.1986
0.19921
0.19964
0.20049
0.2015
0.20233
0.20287
0.20419
0.20548
0.2056
0.20651
0.20717
0.20783
0.20875
0.20982
0.21038
0.21049
0.21158
0.21262
0.21317
0.21456
0.21529
0.216
0.21664
0.21738
0.21849
0.21998
0.22045
0.22106
0.22238
0.22332
0.22413
0.22469
0.22534
0.22611
0.22686
0.2272
0.2281
0.22875
0.22983
0.23103
0.2314
0.23257
0.23335
0.23384
0.23443
0.23571
0.23665
0.23758
0.23893
0.23918
0.24065
0.24149
0.24235
0.24258
0.24387
0.24455
0.24506
0.24645
0.24787
0.24836
0.24905
0.25036
0.25053
0.252
0.25278
0.25338
0.25415
0.25467
0.25553
0.25621
0.25669
0.25751
0.25876
0.25937
0.26005
0.26101
0.26135
0.26258
0.26349
0.26412
0.2651
0.26566
0.26656
0.26713
0.26839
0.2694
0.27034
0.27073
0.27173
0.27288
0.27362
0.27434
0.27505
0.27556
0.27633
0.27721
0.27812
0.27895
0.2797
0.2803
0.28158
0.2824
0.28356
0.28419
0.28533
0.28602
0.28673
0.28743
0.28836
0.28956
0.28993
0.29108
0.29201
0.29281
0.2938
0.29437
0.29572
0.29634
0.2972
0.29834
0.2991
0.29992
0.30032
0.30121
0.30189
0.30276
0.30391
0.30417
0.30561
0.30614
0.30694
0.3074
0.30806
0.30884
0.30989
0.31196
0.31325
0.31387
0.31465
0.31532
0.31667
0.31732
0.31793
0.31939
0.31981
0.32139
0.32231
0.3234
0.32373
0.32481
0.32562
0.3269
0.3278
0.32829
0.32933
0.33032
0.33086
0.33199
0.33308
0.33464
0.33527
0.33585
0.33652
0.33695
0.33768
0.33825
0.33922
0.34023
0.34075
0.34134
0.34281
0.34324
0.34443
0.34539
0.34644
0.34754
0.34853
0.3491
0.34996
0.35028
0.35118
0.35212
0.35266
0.35374
0.35479
0.3556
0.35702
0.35742
0.35834
0.35942
0.3603
0.36076
0.36194
0.36356
0.36421
0.36477
0.36557
0.36674
0.36768
0.36852
0.36894
0.36953
0.37027
0.37105
0.37295
0.37387
0.37428
0.3756
0.37687
0.37725
0.37753
0.3787
0.37978
0.38049
0.38164
0.38245
0.38415
0.38456
0.38511
0.38628
0.38675
0.38801
0.38876
0.38923
0.38978
0.39124
0.39149
0.39292
0.39401
0.39535
0.39567
0.3965
0.39728
0.39838
0.39895
0.40004
0.40053
0.40153
0.40271
0.40402
0.40464
0.40551
0.40589
0.40715
0.40806
0.40946
0.41028
0.41074
0.41234
0.4126
0.41359
0.41448
0.41552
0.41691
0.41757
0.41824
0.41875
0.42057
0.42119
0.42203
0.42273
0.42447
0.42481
0.42554
0.42596
0.4272
0.42891
0.42976
0.43066
0.43134
0.43188
0.4337
0.43433
0.43482
0.4366
0.43682
0.43794
0.43861
0.43956
0.44127
0.44183
0.44224
0.44283
0.4449
0.44513
0.44567
0.44667
0.44701
0.44826
0.44866
0.4495
0.45033
0.45194
0.45292
0.4536
0.45422
0.45538
0.45619
0.45648
0.45831
0.45916
0.45955
0.4615
0.46189
0.46269
0.4636
0.46417
0.46527
0.46559
0.46658
0.46793
0.46911
0.46994
0.47071
0.47182
0.47293
0.47333
0.47436
0.47506
0.47603
0.4768
0.47779
0.47888
0.47983
0.48049
0.48175
0.48251
0.48332
0.48378
0.48542
0.48639
0.48763
0.48826
0.48904
0.48972
0.49045
0.49087
0.49214
0.49362
0.49436
0.49544
0.49624
0.49709
0.49777
0.49915
0.50023
0.50088
0.50213
0.50303
0.50404
0.50498
0.50603
0.50687
0.50772
0.50863
0.50941
0.51012
0.5112
0.51241
0.51285
0.51355
0.51433
0.51477
0.51661
0.51743
0.51839
0.51909
0.52027
0.52082
0.52231
0.52333
0.52425
0.52555
0.52613
0.52718
0.52808
0.5286
0.52997
0.5303
0.53141
0.53216
0.53327
0.53371
0.5353
0.53579
0.53679
0.53731
0.53816
0.53877
0.53949
0.54027
0.54117
0.54213
0.54337
0.54481
0.54575
0.54603
0.54729
0.54818
0.54874
0.55035
0.55104
0.55273
0.55343
0.55419
0.55518
0.556
0.55648
0.55754
0.55836
0.55912
0.55964
0.5606
0.56216
0.56291
0.56326
0.5646
0.56534
0.56643
0.56741
0.56781
0.5691
0.5698
0.57088
0.57173
0.5725
0.5732
0.57451
0.57481
0.57536
0.57616
0.57762
0.57858
0.57964
0.5802
0.5809
0.58212
0.58309
0.58434
0.58499
0.58605
0.58649
0.58724
0.58797
0.58884
0.5896
0.59135
0.59225
0.59334
0.59407
0.59531
0.5956
0.59626
0.59713
0.59757
0.59884
0.59962
0.60135
0.60158
0.6025
0.60362
0.6049
0.60589
0.60682
0.60776
0.6084
0.60933
0.61048
0.61082
0.61132
0.61328
0.61397
0.61512
0.61582
0.61635
0.61761
0.61885
0.61947
0.62006
0.62107
0.62176
0.62289
0.62371
0.62494
0.62571
0.62655
0.62713
0.62794
0.62907
0.63041
0.6307
0.63195
0.63323
0.63367
0.63437
0.6348
0.63596
0.63657
0.63728
0.63777
0.63853
0.63952
0.64086
0.64188
0.64248
0.64362
0.64475
0.64572
0.64677
0.6472
0.64877
0.65013
0.65053
0.65139
0.65203
0.65256
0.65289
0.65399
0.65497
0.65614
0.65681
0.65785
0.65875
0.65927
0.66002
0.66119
0.66187
0.66241
0.66351
0.6642
0.66546
0.6659
0.66664
0.66759
0.66845
0.66932
0.67053
0.67152
0.67226
0.67319
0.67342
0.67455
0.67574
0.67658
0.67724
0.67787
0.67826
0.68023
0.68106
0.68228
0.68259
0.68313
0.68414
0.68485
0.68612
0.68694
0.6879
0.68823
0.68898
0.69062
0.69173
0.69221
0.69294
0.69346
0.6945
0.6959
0.69616
0.69663
0.69773
0.69844
0.69934
0.70016
0.70077
0.70227
0.70311
0.70389
0.70451
0.70572
0.70718
0.70746
0.70876
0.70975
0.71013
0.71215
0.71246
0.71351
0.71484
0.71533
0.71603
0.71648
0.71742
0.71783
0.71873
0.71951
0.72084
0.72183
0.72214
0.72328
0.72402
0.72455
0.72593
0.72679
0.72738
0.72819
0.72868
0.73004
0.73091
0.73216
0.73288
0.73344
0.7342
0.73496
0.73626
0.73664
0.73745
0.73814
0.73909
0.73979
0.74041
0.74126
0.74239
0.74324
0.74447
0.74499
0.7455
0.74657
0.74726
0.74777
0.74929
0.74967
0.75098
0.75136
0.75208
0.75319
0.75384
0.75472
0.75548
0.75702
0.75738
0.75827
0.75981
0.7604
0.76088
0.76174
0.76248
0.76317
0.76403
0.7656
0.76618
0.76682
0.76745
0.76871
0.77004
0.77046
0.77115
0.77166
0.77294
0.77355
0.77414
0.77529
0.77578
0.77674
0.77727
0.7785
0.77902
0.77978
0.78072
0.78133
0.782
0.7824
0.78387
0.78491
0.78578
0.78723
0.78755
0.78845
0.78879
0.78953
0.79105
0.79166
0.79233
0.79288
0.7937
0.79451
0.79556
0.79616
0.79695
0.79771
0.79811
0.79881
0.79987
0.80084
0.80131
0.80163
0.80293
0.80393
0.8053
0.80574
0.80611
0.80747
0.80823
0.80922
0.81012
0.81048
0.81117
0.81182
0.81215
0.81365
0.81427
0.81504
0.8158
0.81678
0.81711
0.81836
0.81894
0.8203
0.82074
0.82112
0.82206
0.82312
0.82415
0.82478
0.82563
0.82682
0.82701
0.82761
0.82886
0.8296
0.83013
0.83072
0.8314
0.83278
0.83392
0.83462
0.83508
0.83539
0.83631
0.83741
0.83813
0.83918
0.84018
0.84083
0.84101
0.8417
0.8438
0.84433
0.84503
0.84566
0.84611
0.84718
0.84796
0.84852
0.84876
0.85031
0.85071
0.85126
0.85209
0.85264
0.85407
0.85445
0.85548
0.85584
0.85724
0.85785
0.85836
0.8598
0.86036
0.86106
0.8615
0.86205
0.86319
0.86362
0.86476
0.86538
0.86621
0.86666
0.86748
0.8686
0.86986
0.87041
0.87113
0.87159
0.8728
0.87356
0.87407
0.87493
0.87576
0.87683
0.8779
0.87823
0.8789
0.87961
0.88032
0.88081
0.88179
0.88294
0.88394
0.88462
0.88548
0.8859
0.88697
0.88813
0.88894
0.88953
0.88992
0.89067
0.89182
0.89305
0.89341
0.89503
0.89548
0.89643
0.89685
0.89752
0.89889
0.89906
0.90004
0.90111
0.90192
0.90259
0.90379
0.90405
0.9048
0.9065
0.90708
0.90821
0.90878
0.90937
0.91062
0.91163
0.913
0.91323
0.91481
0.91553
0.91634
0.91718
0.91857
0.91995
0.92126
0.92173
0.92376
0.92507
0.92551
0.92627
0.92738
0.93032


==> anc/Effect-EV-1000-2-4000.txt <==
0.17246
0.1735
0.17465
0.17674
0.17831
0.1803
0.18259
0.18327
0.1842
0.18524
0.18671
0.18744
0.18938
0.18987
0.19043
0.19222
0.1928
0.19337
0.1946
0.19518
0.19669
0.19807
0.19883
0.19909
0.20013
0.20089
0.2019
0.20257
0.20406
0.20471
0.20551
0.206
0.2072
0.20786
0.20886
0.20945
0.2101
0.2118
0.21235
0.21283
0.21326
0.214
0.21521
0.216
0.21693
0.21781
0.21854
0.21914
0.21966
0.22078
0.22165
0.22193
0.22223
0.22276
0.22367
0.22497
0.22548
0.22634
0.22755
0.22821
0.22845
0.22916
0.22981
0.23096
0.23155
0.23253
0.23306
0.2336
0.23426
0.23469
0.23597
0.23616
0.23685
0.23792
0.23844
0.23885
0.23992
0.24082
0.24172
0.24249
0.24349
0.24434
0.24451
0.24523
0.24625
0.24652
0.24721
0.24877
0.24917
0.24953
0.25032
0.25098
0.25133
0.2521
0.25286
0.25366
0.25397
0.2551
0.2558
0.25653
0.25683
0.25749
0.25833
0.25873
0.25921
0.26046
0.26108
0.26119
0.26224
0.26275
0.26328
0.26405
0.2649
0.2654
0.26583
0.26667
0.26753
0.26788
0.26862
0.26976
0.27035
0.27078
0.272
0.27257
0.27265
0.27343
0.27408
0.27443
0.27529
0.27594
0.27659
0.27684
0.27721
0.27776
0.27855
0.2788
0.27985
0.28089
0.28131
0.28184
0.28268
0.28357
0.28371
0.28474
0.28527
0.28588
0.28708
0.2873
0.28791
0.28839
0.28878
0.28929
0.29015
0.29076
0.29104
0.29142
0.29212
0.29251
0.29339
0.29394
0.29484
0.29516
0.29585
0.29639
0.29707
0.29807
0.29856
0.29906
0.29987
0.3002
0.30087
0.30154
0.30215
0.3026
0.30326
0.30421
0.30513
0.3058
0.30619
0.30673
0.30729
0.30801
0.30891
0.30948
0.31038
0.31114
0.3117
0.31211
0.31254
0.31309
0.31387
0.31451
0.31504
0.31591
0.31631
0.3167
0.31733
0.31805
0.31869
0.31938
0.32005
0.32026
0.32098
0.32173
0.32236
0.3231
0.32395
0.32439
0.32515
0.32558
0.32592
0.3268
0.32742
0.32798
0.32871
0.32926
0.32985
0.33041
0.33129
0.33169
0.33211
0.33294
0.33342
0.334
0.33482
0.33536
0.33625
0.33706
0.33763
0.33792
0.33863
0.33908
0.3402
0.34066
0.34144
0.34168
0.3425
0.34284
0.34325
0.34384
0.34477
0.34538
0.34558
0.34623
0.3465
0.34746
0.34779
0.34796
0.34915
0.34997
0.35014
0.35103
0.35193
0.35259
0.35304
0.35342
0.3536
0.35477
0.35513
0.35593
0.35635
0.35722
0.35788
0.35863
0.359
0.35962
0.36017
0.36058
0.36087
0.36155
0.36268
0.36316
0.36365
0.3646
0.36582
0.3663
0.36674
0.36719
0.36797
0.36819
0.36908
0.36931
0.36987
0.37042
0.3713
0.37228
0.37291
0.37324
0.37384
0.37421
0.37499
0.37572
0.37636
0.37687
0.37757
0.37793
0.37823
0.37923
0.37973
0.38048
0.38114
0.38177
0.38242
0.38269
0.38322
0.38409
0.38488
0.38555
0.38568
0.38632
0.38681
0.38756
0.38809
0.38898
0.38969
0.39014
0.39095
0.39207
0.39245
0.39286
0.39346
0.39411
0.39474
0.39534
0.39562
0.39639
0.3967
0.39751
0.39815
0.39877
0.39936
0.39985
0.40047
0.40114
0.4016
0.40206
0.40341
0.40419
0.40429
0.40488
0.40538
0.40621
0.40678
0.40708
0.40787
0.40829
0.40916
0.40968
0.41039
0.41072
0.41117
0.4123
0.4131
0.41339
0.41419
0.41512
0.41533
0.41568
0.41631
0.41657
0.41768
0.4183
0.41875
0.41916
0.41985
0.42067
0.42085
0.42142
0.42227
0.42286
0.42328
0.42443
0.42494
0.42519
0.42535
0.42619
0.4268
0.42739
0.4281
0.4288
0.42929
0.42969
0.43043
0.43091
0.43172
0.43296
0.43332
0.43359
0.43423
0.43444
0.43578
0.43638
0.43708
0.43768
0.43796
0.43842
0.43894
0.43969
0.44072
0.44088
0.44184
0.44236
0.443
0.44367
0.44415
0.4449
0.44514
0.44613
0.44664
0.44692
0.44781
0.44843
0.4487
0.44931
0.44959
0.45026
0.45115
0.45138
0.45186
0.45294
0.45347
0.45393
0.45446
0.45501
0.45604
0.45647
0.45705
0.4577
0.45785
0.45875
0.45946
0.45994
0.46015
0.461
0.4614
0.4619
0.46258
0.46324
0.46452
0.46485
0.4658
0.4661
0.46637
0.46678
0.46727
0.46804
0.46825
0.46873
0.46934
0.47065
0.47116
0.47187
0.47225
0.47316
0.47345
0.47399
0.47476
0.47512
0.47597
0.4762
0.47676
0.47723
0.47801
0.4785
0.47931
0.47973
0.48029
0.48062
0.48097
0.48188
0.48256
0.4832
0.48351
0.4847
0.48542
0.48605
0.48653
0.48706
0.48723
0.48803
0.48835
0.48869
0.48956
0.49008
0.49081
0.49125
0.49216
0.49295
0.49358
0.49403
0.49497
0.49533
0.49596
0.49655
0.49734
0.49786
0.49846
0.49871
0.49926
0.49951
0.50026
0.50102
0.50171
0.50241
0.50303
0.50351
0.50403
0.50501
0.50557
0.50612
0.50641
0.50701
0.50768
0.50813
0.50852
0.50897
0.50981
0.51077
0.51122
0.51172
0.51287
0.51329
0.5138
0.51437
0.51494
0.5152
0.51596
0.51692
0.51711
0.51799
0.51839
0.51932
0.51966
0.52
0.52043
0.52131
0.52164
0.52219
0.52332
0.52372
0.52475
0.52549
0.526
0.52629
0.52677
0.52748
0.52829
0.52859
0.52904
0.52941
0.53021
0.5308
0.5316
0.53273
0.53294
0.53383
0.53427
0.53463
0.5353
0.53581
0.53632
0.53683
0.53733
0.53794
0.53863
0.53919
0.53978
0.54036
0.54122
0.54205
0.54251
0.54294
0.54336
0.54397
0.54429
0.545
0.5462
0.54638
0.54695
0.54741
0.54802
0.54865
0.54944
0.55004
0.55048
0.55131
0.55152
0.55207
0.55315
0.55374
0.55438
0.5546
0.55507
0.55587
0.55663
0.55719
0.55751
0.55805
0.55886
0.55916
0.55983
0.56051
0.56092
0.5617
0.5621
0.56306
0.56371
0.56407
0.56425
0.56528
0.56591
0.56666
0.56687
0.56778
0.56871
0.56929
0.56973
0.57013
0.57083
0.57148
0.57196
0.57245
0.57265
0.57344
0.57387
0.575
0.57511
0.57575
0.57673
0.57709
0.57757
0.57825
0.57852
0.57914
0.57963
0.57998
0.58071
0.58095
0.58154
0.58231
0.58281
0.58348
0.58405
0.58528
0.58557
0.58619
0.58709
0.5872
0.58756
0.5885
0.58923
0.59
0.59037
0.59061
0.59091
0.59174
0.59252
0.59304
0.59373
0.59435
0.59521
0.59572
0.59673
0.59711
0.59746
0.59838
0.59893
0.59932
0.59956
0.60008
0.60148
0.60217
0.60263
0.603
0.6037
0.6042
0.60558
0.60579
0.60617
0.60666
0.60751
0.60804
0.60824
0.60895
0.60953
0.61019
0.61081
0.61145
0.61189
0.61259
0.613
0.61367
0.61428
0.61466
0.61551
0.61613
0.61714
0.61751
0.61826
0.61883
0.61913
0.61968
0.62044
0.62067
0.62099
0.62254
0.62279
0.62339
0.62378
0.62484
0.62512
0.62597
0.62695
0.6276
0.62806
0.62873
0.62917
0.62984
0.63021
0.63107
0.63179
0.63215
0.63265
0.6329
0.63393
0.63462
0.63489
0.63589
0.63642
0.63692
0.63717
0.63789
0.63839
0.6393
0.63948
0.64028
0.64072
0.64108
0.6419
0.64259
0.64285
0.64351
0.6446
0.64513
0.64558
0.64596
0.64674
0.64729
0.64785
0.64811
0.64893
0.6493
0.64999
0.65033
0.65062
0.65149
0.65203
0.65312
0.65345
0.65427
0.6548
0.65532
0.6557
0.65639
0.65727
0.65787
0.65846
0.65945
0.65981
0.66049
0.66114
0.66144
0.6619
0.66265
0.6635
0.66395
0.66463
0.6649
0.66602
0.66643
0.66736
0.66845
0.66892
0.6696
0.67004
0.67067
0.67129
0.67195
0.6725
0.67291
0.67369
0.6743
0.67489
0.67519
0.67607
0.67663
0.67711
0.67787
0.67838
0.67859
0.67959
0.68023
0.6811
0.68191
0.68259
0.68292
0.68316
0.68441
0.68493
0.68541
0.68562
0.68628
0.68718
0.68748
0.68795
0.68866
0.68969
0.69023
0.69069
0.69119
0.69175
0.69244
0.69271
0.69422
0.69472
0.69508
0.69539
0.69663
0.69682
0.69786
0.69867
0.69887
0.69997
0.70027
0.70093
0.70144
0.70244
0.70256
0.70351
0.70437
0.70522
0.7057
0.70634
0.70737
0.70749
0.70797
0.70869
0.70918
0.70984
0.71106
0.71164
0.71193
0.71279
0.71341
0.71377
0.71421
0.71524
0.71586
0.71648
0.71688
0.71781
0.71835
0.7192
0.71988
0.72039
0.72072
0.72131
0.72184
0.7227
0.72307
0.72354
0.72416
0.72491
0.7256
0.72614
0.7265
0.72788
0.72808
0.72905
0.72945
0.73022
0.73096
0.73124
0.73223
0.73287
0.73337
0.73377
0.73451
0.73527
0.73618
0.73687
0.73706
0.7382
0.73881
0.73991
0.7403
0.74074
0.7411
0.74177
0.74239
0.74316
0.7433
0.74434
0.74522
0.74578
0.7467
0.74758
0.74784
0.74873
0.75018
0.75053
0.75089
0.7517
0.75264
0.75356
0.75393
0.75464
0.75542
0.75642
0.75723
0.75762
0.7581
0.75899
0.75955
0.76063
0.76136
0.762
0.7627
0.76297
0.7636
0.76419
0.7649
0.76558
0.76675
0.76703
0.768
0.76894
0.7693
0.77013
0.7705
0.77156
0.77252
0.77294
0.7738
0.77396
0.77504
0.77546
0.77658
0.77717
0.77767
0.7785
0.77905
0.77994
0.78054
0.78118
0.78231
0.78314
0.78353
0.78462
0.78546
0.78657
0.78729
0.78781
0.7883
0.78934
0.79002
0.79063
0.79158
0.79321
0.79389
0.79475
0.79544
0.79629
0.79714
0.79796
0.79928
0.80013
0.8007
0.80182
0.80282
0.80424
0.80444
0.8055
0.80598
0.80714
0.80845
0.80899
0.81008
0.81122
0.81245
0.81361
0.81479
0.81593
0.81734
0.81868
0.81954
0.82095
0.82337
0.82575
0.82835


==> anc/Effect-EV-1000-4-2000.txt <==
0.02654
0.026854
0.028176
0.029077
0.029722
0.029904
0.030643
0.031232
0.031492
0.032348
0.032474
0.032955
0.033288
0.033537
0.034137
0.034396
0.034889
0.035113
0.035643
0.035816
0.036078
0.036397
0.036826
0.037604
0.037896
0.038103
0.038342
0.038653
0.038953
0.039351
0.039558
0.039937
0.04013
0.040555
0.040957
0.041277
0.041492
0.04171
0.041917
0.042397
0.042954
0.043192
0.043365
0.044005
0.044055
0.044639
0.045013
0.045299
0.045549
0.045922
0.04611
0.046493
0.046808
0.047223
0.047506
0.047762
0.048272
0.048529
0.048758
0.048986
0.049243
0.049634
0.049887
0.050504
0.050796
0.051013
0.051373
0.051851
0.052069
0.052349
0.05273
0.053031
0.053233
0.053705
0.05402
0.054207
0.054526
0.054885
0.055374
0.055681
0.055975
0.056378
0.056749
0.056927
0.057195
0.057432
0.057921
0.058464
0.058599
0.058986
0.059288
0.059708
0.059857
0.060017
0.060284
0.060903
0.061064
0.061333
0.061799
0.062078
0.06259
0.062743
0.063039
0.063472
0.06362
0.064104
0.064485
0.064772
0.065063
0.065557
0.065823
0.066223
0.06628
0.067029
0.067104
0.067596
0.067935
0.068359
0.068685
0.069071
0.069288
0.069618
0.07003
0.070233
0.070541
0.070847
0.071346
0.071661
0.072107
0.072706
0.07317
0.07327
0.073504
0.073807
0.074149
0.074555
0.074749
0.075094
0.075365
0.075719
0.075799
0.076128
0.07679
0.077015
0.077335
0.077633
0.078075
0.078612
0.078851
0.079326
0.079686
0.080034
0.080277
0.080468
0.08082
0.081139
0.0813
0.081458
0.082058
0.082412
0.082698
0.083109
0.083429
0.083679
0.083881
0.084391
0.084464
0.084725
0.08538
0.085857
0.086097
0.086293
0.086775
0.087138
0.087552
0.087693
0.088026
0.088706
0.088931
0.089442
0.089592
0.08989
0.090283
0.090915
0.091057
0.091457
0.091619
0.092118
0.09263
0.093208
0.09359
0.09394
0.094233
0.094348
0.094856
0.095254
0.095361
0.095828
0.096382
0.096807
0.097273
0.097394
0.097991
0.098333
0.098718
0.09889
0.099122
0.099724
0.099822
0.10047
0.1009
0.10115
0.10173
0.10203
0.10228
0.10275
0.10289
0.10344
0.10374
0.10402
0.10434
0.10471
0.10492
0.10565
0.10625
0.10654
0.10678
0.10721
0.10752
0.10808
0.10841
0.10897
0.10916
0.10967
0.1098
0.11057
0.11078
0.11113
0.11156
0.11187
0.11227
0.11258
0.11287
0.11313
0.11394
0.11442
0.11468
0.11508
0.11539
0.11574
0.11624
0.11644
0.11694
0.11722
0.11774
0.11806
0.11864
0.11897
0.11928
0.11979
0.12007
0.12064
0.12085
0.1215
0.12166
0.12189
0.12239
0.1227
0.12298
0.12325
0.124
0.12433
0.12466
0.12498
0.1255
0.12599
0.12633
0.1267
0.12709
0.12757
0.1278
0.12832
0.12881
0.12921
0.12945
0.12987
0.13038
0.13086
0.13113
0.13156
0.13198
0.13247
0.13265
0.13296
0.1335
0.13402
0.13462
0.135
0.13517
0.13578
0.13608
0.13638
0.1368
0.13743
0.13778
0.13804
0.13816
0.13847
0.13883
0.13942
0.13965
0.14016
0.14072
0.14115
0.14162
0.14195
0.14264
0.14321
0.1435
0.14378
0.1442
0.14459
0.14481
0.14499
0.14537
0.14604
0.14653
0.14675
0.14729
0.14775
0.14823
0.14866
0.14938
0.14952
0.14982
0.15056
0.15072
0.15109
0.15139
0.15198
0.1524
0.15279
0.15287
0.15362
0.15397
0.15493
0.1551
0.1554
0.15592
0.15613
0.15678
0.15709
0.15713
0.15786
0.1583
0.1587
0.15955
0.15975
0.16006
0.16057
0.1609
0.16122
0.16152
0.162
0.16257
0.16309
0.164
0.16441
0.16456
0.16515
0.16542
0.16578
0.16606
0.16667
0.16686
0.16743
0.1681
0.16827
0.16927
0.1696
0.16983
0.17019
0.17075
0.17144
0.17164
0.17233
0.17305
0.17329
0.17351
0.17399
0.17416
0.17467
0.17526
0.17561
0.17639
0.1768
0.17721
0.17752
0.17801
0.17832
0.17857
0.17912
0.17976
0.18016
0.18054
0.1811
0.1813
0.18211
0.18241
0.18351
0.18367
0.18434
0.18468
0.18498
0.18558
0.18629
0.18656
0.18689
0.18732
0.18788
0.18816
0.18872
0.18898
0.18943
0.18993
0.1904
0.19056
0.1915
0.192
0.1924
0.19328
0.19343
0.19368
0.19404
0.19445
0.19485
0.19527
0.19579
0.19628
0.19661
0.19716
0.1975
0.19807
0.1989
0.19917
0.19961
0.20018
0.20053
0.20144
0.20167
0.2027
0.20294
0.20336
0.20382
0.20427
0.20451
0.20545
0.20577
0.2061
0.20661
0.20704
0.20763
0.20798
0.20836
0.20879
0.20947
0.20987
0.21073
0.21127
0.21184
0.21208
0.21237
0.21281
0.21313
0.21364
0.21414
0.21525
0.2157
0.21607
0.21677
0.2172
0.21784
0.21841
0.21904
0.21937
0.21994
0.22064
0.22084
0.22134
0.22161
0.22231
0.2227
0.22314
0.22386
0.22414
0.22444
0.22546
0.22559
0.22612
0.22661
0.22716
0.22759
0.2282
0.22862
0.2292
0.22961
0.23037
0.23052
0.23101
0.23143
0.23209
0.23248
0.23318
0.23373
0.23405
0.23491
0.23514
0.23588
0.2363
0.23686
0.23766
0.23801
0.23862
0.2392
0.23939
0.24006
0.24034
0.24059
0.24174
0.24207
0.24274
0.24294
0.24324
0.24385
0.24439
0.24485
0.24555
0.24576
0.24612
0.24716
0.24772
0.24811
0.24836
0.24948
0.24986
0.25016
0.25067
0.25103
0.25166
0.25201
0.25248
0.25309
0.25357
0.25433
0.25461
0.25572
0.25608
0.25662
0.25721
0.25743
0.25821
0.25862
0.25902
0.25965
0.26009
0.26036
0.26127
0.26191
0.26259
0.2628
0.26318
0.26387
0.26477
0.26501
0.26586
0.26608
0.26657
0.26738
0.26793
0.26843
0.26925
0.26977
0.2701
0.27052
0.27092
0.27147
0.2719
0.27262
0.27276
0.27382
0.27441
0.27493
0.27531
0.27606
0.27697
0.27747
0.27796
0.27831
0.27881
0.2791
0.27996
0.28062
0.28126
0.28162
0.28269
0.28315
0.28377
0.28433
0.28498
0.2857
0.28615
0.28667
0.28725
0.28762
0.28774
0.2886
0.28899
0.28948
0.29022
0.29054
0.29101
0.29149
0.29259
0.293
0.29321
0.2942
0.29474
0.29563
0.29608
0.29667
0.29723
0.29758
0.29828
0.29866
0.29921
0.29978
0.3005
0.3008
0.30171
0.30259
0.30285
0.3033
0.30391
0.30404
0.30486
0.30533
0.30555
0.306
0.30656
0.30753
0.30823
0.30847
0.30949
0.30992
0.31056
0.31094
0.31149
0.31225
0.31309
0.31366
0.31431
0.31523
0.31551
0.31584
0.31624
0.31721
0.31784
0.31867
0.31895
0.31968
0.32049
0.32074
0.32104
0.32163
0.32217
0.32295
0.32343
0.32375
0.3249
0.32554
0.32611
0.32703
0.32741
0.32771
0.32851
0.32963
0.33014
0.33074
0.33172
0.33228
0.33238
0.33323
0.33381
0.33417
0.33527
0.33567
0.33626
0.33709
0.33747
0.33816
0.33863
0.33927
0.34016
0.34048
0.34083
0.34149
0.34223
0.34277
0.3436
0.34454
0.34507
0.34571
0.3461
0.34664
0.34777
0.34825
0.34902
0.34942
0.34975
0.35073
0.35113
0.35169
0.35237
0.35322
0.35416
0.35448
0.35485
0.35578
0.35668
0.35713
0.35752
0.35822
0.35894
0.35916
0.35994
0.36025
0.36094
0.36145
0.36221
0.36265
0.36359
0.36452
0.36495
0.36583
0.36641
0.36691
0.36726
0.36857
0.36899
0.36919
0.37018
0.37108
0.37196
0.37255
0.37282
0.37325
0.37399
0.37471
0.37529
0.37615
0.3768
0.37797
0.37819
0.37835
0.37914
0.37948
0.38019
0.3811
0.38148
0.38244
0.38292
0.38344
0.38364
0.38493
0.38542
0.3859
0.38705
0.38755
0.38829
0.38868
0.38937
0.39007
0.39124
0.39173
0.39233
0.39307
0.39397
0.39471
0.39533
0.39599
0.39663
0.39722
0.39783
0.3984
0.39975
0.40034
0.40137
0.40187
0.40206
0.40271
0.40382
0.40444
0.40518
0.40626
0.40677
0.40733
0.40782
0.40884
0.40907
0.40947
0.4101
0.41101
0.41192
0.41273
0.41319
0.41398
0.41504
0.41601
0.41651
0.41702
0.41801
0.41864
0.41899
0.41933
0.42066
0.42145
0.42204
0.42263
0.42391
0.42455
0.42535
0.42576
0.42681
0.42758
0.42828
0.42878
0.42917
0.43096
0.43139
0.43204
0.43257
0.43344
0.43429
0.43492
0.4351
0.43592
0.43713
0.43789
0.4387
0.43896
0.43925
0.44008
0.44182
0.4424
0.44263
0.44369
0.44434
0.44483
0.44602
0.44629
0.44725
0.44753
0.4491
0.44975
0.45058
0.45118
0.45198
0.45249
0.453
0.45429
0.45525
0.45586
0.45628
0.45761
0.45804
0.45874
0.45919
0.46028
0.46138
0.46205
0.46304
0.46355
0.46445
0.46604
0.46655
0.46748
0.46784
0.46929
0.46955
0.46992
0.47077
0.47138
0.47245
0.47301
0.47429
0.47512
0.47611
0.47719
0.47819
0.47872
0.47921
0.47999
0.48064
0.48229
0.48301
0.48401
0.48444
0.48537
0.48618
0.48686
0.48757
0.48875
0.48898
0.49025
0.49109
0.49302
0.49361
0.49373
0.49571
0.4963
0.4972
0.49815
0.49958
0.4998
0.5008
0.50211
0.50269
0.50348
0.50444
0.50504
0.50608
0.5067
0.50761
0.50862
0.50947
0.51059
0.51205
0.51331
0.51385
0.51494
0.51586
0.51714
0.51734
0.51936
0.5199
0.52089
0.52117
0.52254
0.52381
0.52439
0.52508
0.52624
0.52713
0.52825
0.52898
0.5306
0.53174
0.53299
0.53338
0.53414
0.53605
0.53678
0.53805
0.53925
0.54066
0.54134
0.5428
0.54364
0.54453
0.54646
0.54774
0.54837
0.54904
0.55085
0.55165
0.5531
0.55485
0.55626
0.5571
0.55834
0.55908
0.55985
0.56194
0.56294
0.56389
0.56629
0.56708
0.56815
0.57029
0.57274
0.57319
0.57597
0.57927
0.58026
0.58123
0.58339
0.58524
0.58785
0.58914
0.5948


==> anc/RandomGinibre.m <==
function ret = RandomGinibre(n ,m)

    ret = (randn(n, m) + 1i*randn(n, m))/sqrt(2);
    
end

==> anc/RandomHaarEffect.m <==
function ret = RandomHaarEffect(d,k,n)
% outputs an effect sampled from the Haar-random POVM ensemble
% INPUT
%   d = Hilbert space dimension of the POVM effect
%   k = number of outcomes (POVM elements)
%   n = environment parameter (must satisfy d <= kn)
% OUTPUT
%   A = a dxd matrix
% METHOD
%   sample according to the Wishart ensemble, and use the fact that the
%   sum of the other effects in the POVM is again a Wishart matrix

    X = RandomGinibre(d,n);
    W = X*X';
    
    Y = RandomGinibre(d,(k-1)*n);
    S = W + Y*Y';
    
    S = mpower(S, -1/2);
    
    ret = S*W*S';

end

==> anc/RandomHaarPOVM.m <==
function ret = RandomHaarPOVM(d,k,n)
% outputs a sample from the Haar-random POVM ensemble
% INPUT
%   d = Hilbert space dimension of the POVM effect
%   k = number of outcomes (POVM elements)
%   n = environment parameter (must satisfy d <= kn)
% OUTPUT
%   A = a kxdxd matrix, where A_i = A(i,:,:) is the i-th POVM element
% METHOD
%   sample according to the Wishart ensemble: each effect is a Wishart
%   random matrix, normalized by the sum.

    ret = zeros(k, d, d);
    
    S = zeros(d);
    
    for i = 1:k
        Xi = RandomGinibre(d,n);
        Wi = Xi*Xi';
        ret(i,:,:) = Wi;
        S = S + Wi;        
    end
    
    S = mpower(S, -1/2);
    
    for i = 1:k
        Wi = squeeze(ret(i,:,:));
        ret(i,:,:) = S*Wi*S;
    end
    
end

==> anc/SampleRandomHaarEffectEigenvalues.m <==
function SampleRandomHaarEffectEigenvalues(d, k, n, iter)

    fname = sprintf("Effect-EV-%d-%d-%d.txt", d, k, n);
    
    for i = 1:iter
        
        A = RandomHaarEffect(d, k, n);
        A = (A+A')/2;
        
        dlmwrite(fname, real(eig(A)), '-append');
    end
end
        

==> anc/comm-table.txt <==
0.025522,0.19976,0.47205,0.75635,0.963
0.020689,0.17055,0.42674,0.72226,0.95712
0.011771,0.11201,0.31746,0.60386,0.91434


==> anc/normCommutator.m <==
function ret = normCommutator(nt, k, n)

  fn = strcat("commutatorNorm-",num2str(nt),"-",num2str(k),"-",num2str(n),".dat");
  
  for i = 1:(nt-1)
    t = i/nt;
    d = round(t*k*n);
    M=MyRandomPOVM(d,k,n);
    M1=squeeze(M(1,:,:));
    M1=(M1+M1')/2;
    M=MyRandomPOVM(d,k,n);
    M2=squeeze(M(1,:,:));
    M2=(M2+M2')/2;
    LHS=4*norm(M1*M2-M2*M1)^2;
    RHS=4*norm(M1*M1-M1)*4*norm(M2*M2-M2);
    dlmwrite(fn, [LHS RHS], '-append','precision', '%.6f');
    disp(i);
  end
  
  ret = fn;
  
end
  

==> anc/paper-plots.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 11.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    280458,       5136]
NotebookOptionsPosition[    278630,       5075]
NotebookOutlinePosition[    278979,       5090]
CellTagsIndexPosition[    278936,       5087]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{
  RowBox[{"SetDirectory", "[", 
   RowBox[{"NotebookDirectory", "[", "]"}], "]"}], ";"}]], "Input",
 CellChangeTimes->{3.753321720841443*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"phiMinus", "[", 
    RowBox[{"s_", ",", "t_"}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", "}"}], ",", 
     RowBox[{"s", "+", "t", "-", 
      RowBox[{"2", " ", "s", " ", "t"}], " ", "-", 
      RowBox[{"2", 
       RowBox[{"Sqrt", "[", 
        RowBox[{"s", 
         RowBox[{"(", 
          RowBox[{"1", "-", "s"}], ")"}], "t", 
         RowBox[{"(", 
          RowBox[{"1", "-", "t"}], ")"}]}], "]"}]}]}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"phiPlus", "[", 
    RowBox[{"s_", ",", "t_"}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", "}"}], ",", 
     RowBox[{"s", "+", "t", "-", 
      RowBox[{"2", " ", "s", " ", "t"}], " ", "+", 
      RowBox[{"2", 
       RowBox[{"Sqrt", "[", 
        RowBox[{"s", 
         RowBox[{"(", 
          RowBox[{"1", "-", "s"}], ")"}], "t", 
         RowBox[{"(", 
          RowBox[{"1", "-", "t"}], ")"}]}], "]"}]}]}]}], "]"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.7533246740274153`*^9, 3.7533247072897873`*^9}}],

Cell[BoxData[
 StyleBox[
  RowBox[{"Random", " ", "effect", " ", "eigenvalues"}], "Section"]], "Input",
 CellChangeTimes->{{3.7533243716399374`*^9, 3.7533243788131266`*^9}, {
  3.753326026555173*^9, 3.7533260268421793`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"d", "=", "1000"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"k", "=", "2"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"n", "=", "4000"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"t", "=", 
   RowBox[{"d", "/", 
    RowBox[{"(", 
     RowBox[{"k", " ", "n"}], ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"a", "=", 
   RowBox[{"phiMinus", "[", 
    RowBox[{"t", ",", 
     RowBox[{"1", "/", "k"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"b", "=", 
   RowBox[{"phiPlus", "[", 
    RowBox[{"t", ",", 
     RowBox[{"1", "/", "k"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ev", "=", 
   RowBox[{"Import", "[", 
    RowBox[{
     RowBox[{"\"\<Effect-EV-\>\"", "<>", 
      RowBox[{"ToString", "[", "d", "]"}], "<>", "\"\<-\>\"", "<>", 
      RowBox[{"ToString", "[", "k", "]"}], "<>", "\"\<-\>\"", "<>", 
      RowBox[{"ToString", "[", "n", "]"}], "<>", "\"\<.txt\>\""}], ",", 
     "\"\<List\>\""}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Show", "[", 
  RowBox[{
   RowBox[{"Histogram", "[", 
    RowBox[{"ev", ",", "20", ",", "\"\<PDF\>\"", ",", 
     RowBox[{"PlotRange", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"a", ",", "b"}], "}"}], ",", "Automatic"}], "}"}]}], ",", 
     RowBox[{"ChartStyle", "\[Rule]", "LightBlue"}]}], "]"}], ",", 
   RowBox[{"Plot", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Sqrt", "[", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"x", "-", "a"}], ")"}], 
        RowBox[{"(", 
         RowBox[{"b", "-", "x"}], ")"}]}], "]"}], "/", 
      RowBox[{"(", 
       RowBox[{"2", "Pi", " ", "t", " ", "x", 
        RowBox[{"(", 
         RowBox[{"1", "-", "x"}], ")"}]}], ")"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", "a", ",", "b"}], "}"}], ",", 
     RowBox[{"PlotStyle", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"Red", ",", "Thick"}], "}"}]}], ",", 
     RowBox[{"PlotRange", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"a", ",", "b"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "4"}], "}"}]}], "}"}]}], ",", 
     RowBox[{"PlotPoints", "\[Rule]", "10000"}]}], "]"}], ",", 
   RowBox[{"AxesLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"\"\<\[Lambda]\>\"", ",", "\"\<P(\[Lambda])\>\""}], "}"}]}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"Export", "[", 
  RowBox[{
   RowBox[{"\"\<ev-M-\>\"", "<>", 
    RowBox[{"ToString", "[", "d", "]"}], "<>", "\"\<-\>\"", "<>", 
    RowBox[{"ToString", "[", "k", "]"}], "<>", "\"\<-\>\"", "<>", 
    RowBox[{"ToString", "[", "n", "]"}], "<>", "\"\<.pdf\>\""}], ",", "%"}], 
  "]"}]}], "Input",
 CellChangeTimes->{{3.753324450224522*^9, 3.7533245953262777`*^9}, {
  3.7533246482276144`*^9, 3.7533246563298244`*^9}, {3.753324840437985*^9, 
  3.7533251161921477`*^9}, {3.7533252031624637`*^9, 3.753325241390323*^9}, {
  3.753325373248398*^9, 3.7533253733264713`*^9}, {3.753325407229029*^9, 
  3.7533254366987295`*^9}, {3.7533254893849955`*^9, 3.7533256081420355`*^9}, {
  3.7533256507729883`*^9, 3.7533256700760403`*^9}}],

Cell[BoxData[
 GraphicsBox[{{
    {RGBColor[0.87, 0.94, 1], EdgeForm[{Opacity[0.44799999999999995`], 
     Thickness[Small]}], {}, 
     {RGBColor[0.87, 0.94, 1], EdgeForm[{Opacity[0.44799999999999995`], 
      Thickness[Small]}], 
      RectangleBox[{0.16, 0}, NCache[{0.18, Rational[1, 4]}, {0.18, 0.25}],
       RoundingRadius->0], 
      RectangleBox[{0.18, 0}, NCache[{0.2, Rational[19, 20]}, {0.2, 0.95}],
       RoundingRadius->0], 
      RectangleBox[{0.2, 0}, NCache[{0.22, Rational[5, 4]}, {0.22, 1.25}],
       RoundingRadius->0], 
      RectangleBox[{0.22, 0}, NCache[{0.24, Rational[7, 5]}, {0.24, 1.4}],
       RoundingRadius->0], 
      RectangleBox[{0.24, 0}, NCache[{0.26, Rational[7, 5]}, {0.26, 1.4}],
       RoundingRadius->0], 
      RectangleBox[{0.26, 0}, NCache[{0.28, Rational[8, 5]}, {0.28, 1.6}],
       RoundingRadius->0], 
      RectangleBox[{0.28, 0}, NCache[{0.3, Rational[8, 5]}, {0.3, 1.6}],
       RoundingRadius->0], 
      RectangleBox[{0.3, 0}, NCache[{0.32, Rational[31, 20]}, {0.32, 1.55}],
       RoundingRadius->0], 
      RectangleBox[{0.32, 0}, NCache[{0.34, Rational[8, 5]}, {0.34, 1.6}],
       RoundingRadius->0], 
      RectangleBox[{0.34, 0}, NCache[{0.36, Rational[17, 10]}, {0.36, 1.7}],
       RoundingRadius->0], 
      RectangleBox[{0.36, 0}, NCache[{0.38, Rational[33, 20]}, {0.38, 1.65}],
       RoundingRadius->0], 
      RectangleBox[{0.38, 0}, NCache[{0.4, Rational[33, 20]}, {0.4, 1.65}],
       RoundingRadius->0], 
      RectangleBox[{0.4, 0}, NCache[{0.42, Rational[33, 20]}, {0.42, 1.65}],
       RoundingRadius->0], 
      RectangleBox[{0.42, 0}, NCache[{0.44, Rational[33, 20]}, {0.44, 1.65}],
       RoundingRadius->0], 
      RectangleBox[{0.44, 0}, NCache[{0.46, Rational[17, 10]}, {0.46, 1.7}],
       RoundingRadius->0], 
      RectangleBox[{0.46, 0}, NCache[{0.48, Rational[17, 10]}, {0.48, 1.7}],
       RoundingRadius->0], 
      RectangleBox[{0.48, 0}, NCache[{0.5, Rational[17, 10]}, {0.5, 1.7}],
       RoundingRadius->0], 
      RectangleBox[{0.5, 0}, NCache[{0.52, Rational[33, 20]}, {0.52, 1.65}],
       RoundingRadius->0], 
      RectangleBox[{0.52, 0}, NCache[{0.54, Rational[17, 10]}, {0.54, 1.7}],
       RoundingRadius->0], 
      RectangleBox[{0.54, 0}, NCache[{0.56, Rational[17, 10]}, {0.56, 1.7}],
       RoundingRadius->0], 
      RectangleBox[{0.56, 0}, NCache[{0.58, Rational[7, 4]}, {0.58, 1.75}],
       RoundingRadius->0], 
      RectangleBox[{0.58, 0}, NCache[{0.6, Rational[33, 20]}, {0.6, 1.65}],
       RoundingRadius->0], 
      RectangleBox[{0.6, 0}, NCache[{0.62, Rational[33, 20]}, {0.62, 1.65}],
       RoundingRadius->0], 
      RectangleBox[{0.62, 0}, NCache[{0.64, Rational[33, 20]}, {0.64, 1.65}],
       RoundingRadius->0], 
      RectangleBox[{0.64, 0}, NCache[{0.66, Rational[17, 10]}, {0.66, 1.7}],
       RoundingRadius->0], 
      RectangleBox[{0.66, 0}, NCache[{0.68, Rational[8, 5]}, {0.68, 1.6}],
       RoundingRadius->0], 
      RectangleBox[{0.68, 0}, NCache[{0.7, Rational[8, 5]}, {0.7, 1.6}],
       RoundingRadius->0], 
      RectangleBox[{0.7, 0}, NCache[{0.72, Rational[31, 20]}, {0.72, 1.55}],
       RoundingRadius->0], 
      RectangleBox[{0.72, 0}, NCache[{0.74, Rational[31, 20]}, {0.74, 1.55}],
       RoundingRadius->0], 
      RectangleBox[{0.74, 0}, NCache[{0.76, Rational[29, 20]}, {0.76, 1.45}],
       RoundingRadius->0], 
      RectangleBox[{0.76, 0}, NCache[{0.78, Rational[29, 20]}, {0.78, 1.45}],
       RoundingRadius->0], 
      RectangleBox[{0.78, 0}, NCache[{0.8, Rational[23, 20]}, {0.8, 1.15}],
       RoundingRadius->0], RectangleBox[{0.8, 0}, {0.82, 1},
       RoundingRadius->0], 
      RectangleBox[{0.82, 0}, NCache[{0.84, Rational[1, 5]}, {0.84, 0.2}],
       RoundingRadius->
        0]}, {}, {}}, {{}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, \
{}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, \
{}, {}}}, {{{}, {}, 
     TagBox[
      {RGBColor[1, 0, 0], Thickness[Large], Opacity[1.], 
       LineBox[CompressedData["
1:eJwUV3lYTV8bLVORaJQIIUNRlIiSlSYVklRUSqE0IcosmYqUqSJ+qAgpRRoJ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        "]]},
      Annotation[#, "Charting`Private`Tag$24852#1"]& ]}, {}, {}}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{
    FormBox["\"\[Lambda]\"", TraditionalForm], 
    FormBox["\"P(\[Lambda])\"", TraditionalForm]},
  AxesOrigin->{0.1560523295616032, 0},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  PlotRange->
   NCache[{{Rational[1, 2] + Rational[-1, 8] 7^Rational[1, 2], Rational[1, 2] + 
      Rational[1, 8] 7^Rational[1, 2]}, {All, All}}, {{0.16928108611692616`, 
     0.8307189138830738}, {All, All}}],
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.02], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.7533250419669666`*^9, 3.7533251112325993`*^9}, {
   3.7533252064326973`*^9, 3.7533252419691906`*^9}, 3.7533253741902795`*^9, {
   3.7533254079943285`*^9, 3.75332543730449*^9}, 3.7533254922009635`*^9, {
   3.753325524202693*^9, 3.7533255632244487`*^9}, 3.753325610099657*^9, {
   3.7533256523820148`*^9, 3.7533256710753794`*^9}}],

Cell[BoxData["\<\"ev-M-1000-2-4000.pdf\"\>"], "Output",
 CellChangeTimes->{{3.7533250419669666`*^9, 3.7533251112325993`*^9}, {
   3.7533252064326973`*^9, 3.7533252419691906`*^9}, 3.7533253741902795`*^9, {
   3.7533254079943285`*^9, 3.75332543730449*^9}, 3.7533254922009635`*^9, {
   3.753325524202693*^9, 3.7533255632244487`*^9}, 3.753325610099657*^9, {
   3.7533256523820148`*^9, 3.753325671593525*^9}}]
}, Open  ]],

Cell[BoxData[
 StyleBox["Unsharpness", "Section"]], "Input",
 CellChangeTimes->{{3.753324355377499*^9, 3.753324359569525*^9}, {
  3.753326017330516*^9, 3.753326017633272*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"k", "=", "5"}], ";"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"kk", "=", "50"}], ";"}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"s0", "=", 
   RowBox[{"NSolve", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"phiPlus", "[", 
       RowBox[{"s", ",", 
        RowBox[{"1", "/", "k"}]}], "]"}], "\[Equal]", 
      RowBox[{"1", "/", "2"}]}], ",", "s"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"s0", "=", 
   RowBox[{"If", "[", 
    RowBox[{
     RowBox[{"k", ">", "2"}], ",", 
     RowBox[{"s", "/.", 
      RowBox[{"s0", "[", 
       RowBox[{"[", "1", "]"}], "]"}]}], ",", "0"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Show", "[", 
  RowBox[{
   RowBox[{"Plot", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", 
       RowBox[{"4", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{"1", "/", "k"}]}], ")"}], "/", "k"}]}], ",", 
       RowBox[{
        RowBox[{"4", "\[Lambda]", 
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Lambda]"}], ")"}]}], "/.", 
        RowBox[{"{", 
         RowBox[{"\[Lambda]", "\[Rule]", 
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{"s", "<", "s0"}], ",", 
            RowBox[{"phiPlus", "[", 
             RowBox[{"s", ",", 
              RowBox[{"1", "/", "k"}]}], "]"}], ",", 
            RowBox[{"If", "[", 
             RowBox[{
              RowBox[{"s", ">", 
               RowBox[{"1", "-", "s0"}]}], ",", 
              RowBox[{"phiMinus", "[", 
               RowBox[{"s", ",", 
                RowBox[{"1", "/", "k"}]}], "]"}], ",", 
              RowBox[{"1", "/", "2"}]}], "]"}]}], "]"}]}], "}"}]}]}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"s", ",", "0", ",", "1"}], "}"}], ",", 
     RowBox[{"PlotRange", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"0", ",", "1"}], "}"}]}], ",", 
     RowBox[{"PlotStyle", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"Dashed", ",", "Black", ",", "Thin"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"Dashed", ",", "Black", ",", "Thin"}], "}"}], ",", "Blue"}], 
       "}"}]}], ",", 
     RowBox[{"AxesLabel", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
       "\"\<s\>\"", ",", 
        "\"\<lim 4||\!\(\*SubscriptBox[\(A\), \
\(i\)]\)(I-\!\(\*SubscriptBox[\(A\), \(i\)]\))||\>\""}], "}"}]}]}], "]"}], 
   ",", 
   RowBox[{"Graphics", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"PointSize", "\[Rule]", "Large"}], ",", " ", "Blue", ",", 
      RowBox[{"Point", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "0"}], "}"}], "]"}]}], "}"}], "]"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"Export", "[", 
  RowBox[{
   RowBox[{"\"\<unsharpness-k-\>\"", "<>", 
    RowBox[{"ToString", "[", "k", "]"}], "<>", "\"\<.pdf\>\""}], ",", "%"}], 
  "]"}]}], "Input",
 CellChangeTimes->{{3.7533218352396655`*^9, 3.7533218409828053`*^9}, 
   3.753321890888542*^9, {3.753324712679544*^9, 3.753324822723705*^9}}],

Cell[BoxData[
 GraphicsBox[{{{{}, {}, 
     TagBox[
      {GrayLevel[0], Thickness[Tiny], Opacity[1.], Dashing[{Small, Small}], 
       LineBox[CompressedData["
1:eJxTTMoPSmViYGAwAWIQ7ZX64uKBl6F2DGDwwX6BqH9bl2SLPYzfyLFZvVNy
CpwfEblw/YePS+B87v+NMe5y6+F81cB3Lw53b4Hzy89Z2s/4shPOF98ieI+R
cT+cv+2R85nzNofg/ENZc6Uj3xyB87+q2fKvzT0O5zP9XC0grXoKzjf7n7At
eN0ZOP9Mi8m5Y1rn4Xz5Ca9/rnx3Ac5//f3+vasGl+D8Ja92n+Lruwzn88ku
f//kyRU4vydza9oClWtw/jeH1U8y6q/D+SVGR7aIHb4B599fd6T7ouItOP93
1pXZmlW34XxtR/Z/abvvwPnuixTTN4rfQ4SXbLzSw5j7cL7Om1Du674P4Hxh
/g8cR34h+Cz7Z69XnvMQzs822X2T0/sRnL/aM2nBvm8I/tfXUgLPpj2G87cG
uzNPcXkC59d7tM7f8gzBV7zrdWNx61M438q8ZYqk0TM4P0bu/E/Gywj+11O9
jwoan8P5M1jiSoJUXiDcf2/rIqYjCD5rbWOIZeFLOJ9hZdz6R0Kv4PyiWet7
hQ4h+Hu1OzgE817D+YJeRTpNfG/g/Du6Fy5X7kHwN8yzV3kS9xbOj11vJij7
D8FvaF3YeGfVOzh/7QvZ2Xw+7+F8pRYRD/ZlCP50ee6v//8j+ACgshGH
        "]]},
      Annotation[#, "Charting`Private`Tag$7630#1"]& ], 
     TagBox[
      {GrayLevel[0], Thickness[Tiny], Opacity[1.], Dashing[{Small, Small}], 
       LineBox[CompressedData["
1:eJxTTMoPSmViYGAwAWIQ7ZX64uKBl6F2NSLr3B9WPbFfIOrf1iXZYg/jN3Js
Vu+UnALnR0QuXP/h4xI4n/t/Y4y73Ho4XzXw3YvD3Vvg/PJzlvYzvuyE88W3
CN5jZNwP52975HzmvM0hOP9Q1lzpyDdH4Pyvarb8a3OPw/lMP1cLSKuegvPN
/idsC153Bs4/02Jy7pjWeThffsLrnyvfXYDzX3+/f++qwSU4f8mr3af4+i7D
+Xyyy98/eXIFzu/J3Jq2QOUanP/NYfWTjPrrcH6J0ZEtYodvwPn31x3pvqh4
C87/nXVltmbVbThf25H9X9ruO3C++yLF9I3i9xDhJRuv9DDmPpyv8yaU+7rv
AzhfmP8Dx5FfCD7L/tnrlec8hPOzTXbf5PR+BOev9kxasO8bgv/1tZTAs2mP
4fytwe7MU1yewPn1Hq3ztzxD8BXvet1Y3PoUzrcyb5kiafQMzo+RO/+T8TKC
//VU76OCxudw/gyWuJIglRcI99/buojpCILPWtsYYln4Es5nWBm3/pHQKzi/
aNb6XqFDCP5e7Q4OwbzXcL6gV5FOE98bOP+O7oXLlXsQ/A3z7FWexL2F82PX
mwnK/kPwG1oXNt5Z9Q7OX/tCdjafz3s4X6lFxIN9GYI/XZ776///CD4ADoik
lw==
        "]]},
      Annotation[#, "Charting`Private`Tag$7630#2"]& ], 
     TagBox[
      {RGBColor[0, 0, 1], AbsoluteThickness[1.6], Opacity[1.], 
       LineBox[CompressedData["
1:eJxF2Hk4Vev7P3BRUcoUFSljSobUKVHpnVSKKCUiY4gkQ5rIkE46JaVBSE5J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        "]]},
      Annotation[#, "Charting`Private`Tag$7630#3"]& ]}, {}, {}}, 
   {RGBColor[0, 0, 1], PointSize[Large], PointBox[{1, 0}]}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{
    FormBox["\"s\"", TraditionalForm], 
    FormBox[
    "\"lim 4||\\!\\(\\*SubscriptBox[\\(A\\), \
\\(i\\)]\\)(I-\\!\\(\\*SubscriptBox[\\(A\\), \\(i\\)]\\))||\"", 
     TraditionalForm]},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Part[{{Identity, Identity}, {Identity, Identity}}, 1, 2][#]& )[
         Part[#, 1]], 
        (Part[{{Identity, Identity}, {Identity, Identity}}, 2, 2][#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Part[{{Identity, Identity}, {Identity, Identity}}, 1, 2][#]& )[
         Part[#, 1]], 
        (Part[{{Identity, Identity}, {Identity, Identity}}, 2, 2][#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{0., 0.9999999795918367}, {0, 1}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {0, 0}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{
  3.7533217322717133`*^9, 3.7533218420835805`*^9, {3.7533218860388737`*^9, 
   3.753321891805112*^9}, {3.753324817623455*^9, 3.7533248231794167`*^9}}],

Cell[BoxData["\<\"unsharpness-k-5.pdf\"\>"], "Output",
 CellChangeTimes->{
  3.7533217322717133`*^9, 3.7533218420835805`*^9, {3.7533218860388737`*^9, 
   3.753321891805112*^9}, {3.753324817623455*^9, 3.753324823523733*^9}}]
}, Open  ]],

Cell[BoxData[
 StyleBox[
  RowBox[{"Minimum", " ", "eigenvalues", " ", "criterion"}], 
  "Section"]], "Input",
 CellChangeTimes->{{3.71912156631329*^9, 3.7191215737613735`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"minEigCriterion", "[", 
    RowBox[{"k_", ",", "t_", ",", "l_", ",", "s_"}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"k", " ", 
       RowBox[{"phiMinus", "[", 
        RowBox[{"k", ",", "t"}], "]"}]}], "+", 
      RowBox[{"l", " ", 
       RowBox[{"phiMinus", "[", 
        RowBox[{"l", ",", "s"}], "]"}]}]}]}], "\[IndentingNewLine]", "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.7191215821821766`*^9, 3.7191216778501315`*^9}, {
   3.719125414637156*^9, 3.7191254150038323`*^9}, {3.719126045556614*^9, 
   3.719126045971349*^9}, 3.719126076847928*^9, {3.7533260376383553`*^9, 
   3.7533260388537164`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   FractionBox[
    RowBox[{
     RowBox[{"-", "2"}], "+", 
     RowBox[{"3", " ", "k"}]}], 
    RowBox[{"2", " ", 
     SuperscriptBox["k", "2"]}]], "-", 
   RowBox[{
    SqrtBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "k"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"2", " ", "k"}]}], ")"}]}]], "/", 
    RowBox[{"k", "^", "2"}]}], "-", 
   RowBox[{"1", "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"6", "k"}], "-", "4", "+", 
      RowBox[{"4", 
       RowBox[{"Sqrt", "[", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"k", "-", "1"}], ")"}], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", "k"}], "-", "1"}], ")"}]}], "]"}]}]}], ")"}]}]}], "//",
   "Simplify"}]], "Input",
 CellChangeTimes->{{3.7533265822309494`*^9, 3.753326613086245*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.7533266023324475`*^9, 3.753326613417383*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"DiscretePlot", "[", 
  RowBox[{
   RowBox[{
    FractionBox[
     RowBox[{
      RowBox[{"-", "2"}], "+", 
      RowBox[{"3", " ", "k"}]}], 
     RowBox[{"2", " ", 
      SuperscriptBox["k", "2"]}]], "-", 
    RowBox[{
     SqrtBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "k"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"2", " ", "k"}]}], ")"}]}]], "/", 
     RowBox[{"k", "^", "2"}]}]}], ",", 
   RowBox[{"{", 
    RowBox[{"k", ",", "2", ",", "20"}], "}"}], ",", 
   RowBox[{"Filling", "\[Rule]", "Axis"}], ",", 
   RowBox[{"PlotRange", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"1", ",", "20"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", "0.08"}], "}"}]}], "}"}]}], ",", 
   RowBox[{"AxesLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"\"\<k\>\"", ",", "\"\<s\>\""}], "}"}]}], ",", 
   RowBox[{"Ticks", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"1", ",", "2", ",", "5", ",", "10", ",", "15", ",", "20"}], 
       "}"}], ",", "Automatic"}], "}"}]}], ",", 
   RowBox[{"AspectRatio", "\[Rule]", "1"}], ",", 
   RowBox[{"AxesOrigin", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"1", ",", "0"}], "}"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.719122189906003*^9, 3.7191222333226233`*^9}, {
  3.7191222827679873`*^9, 3.7191223468192325`*^9}, {3.719122429046683*^9, 
  3.7191224461190367`*^9}, {3.71912392228251*^9, 3.7191239223300533`*^9}, {
  3.7191247531338673`*^9, 3.7191247802538404`*^9}, {3.719125932791128*^9, 
  3.7191259425430517`*^9}, {3.719126171341941*^9, 3.7191262662201295`*^9}, {
  3.719126316868801*^9, 3.719126384607849*^9}}],

Cell[BoxData[
 GraphicsBox[{
   {RGBColor[0.368417, 0.506779, 0.709798], PointSize[0.012833333333333334`], 
    AbsoluteThickness[1.6], {
     {RGBColor[0.368417, 0.506779, 0.709798], PointSize[
      0.012833333333333334`], AbsoluteThickness[1.6], Opacity[0.2], LineBox[{},
       VertexColors->None]}, 
     {RGBColor[0.368417, 0.506779, 0.709798], PointSize[
      0.012833333333333334`], AbsoluteThickness[1.6], Opacity[0.2], 
      LineBox[{{{2., 0.0669872981077807}, {2., 0}}, {{3., 
         0.03752470442573563}, {3., 0}}, {{4., 0.02608901906526001}, {
         4., 0}}, {{5., 0.02}, {5., 0}}, {{6., 0.01621670869178715}, {
         6., 0}}, {{7., 0.013637533340248004`}, {7., 0}}, {{8., 
         0.011766394281881282`}, {8., 0}}, {{9., 0.010346866793943199`}, {
         9., 0}}, {{10., 0.009233031693779786}, {10., 0}}, {{11., 
         0.008335729370335207}, {11., 0}}, {{12., 0.007597404718146766}, {
         12., 0}}, {{13., 0.006979242155687751}, {13., 0}}, {{14., 
         0.006454112269412282}, {14., 0}}, {{15., 0.006002481423956069}, {
         15., 0}}, {{16., 0.005609927137313189}, {16., 0}}, {{17., 
         0.00526556890604804}, {17., 0}}, {{18., 0.004961043718206992}, {
         18., 0}}, {{19., 0.004689817725407525}, {19., 0}}, {{20., 
         0.004446712055918997}, {20., 0}}},
       VertexColors->None]}}}, 
   {RGBColor[0.368417, 0.506779, 0.709798], PointSize[0.012833333333333334`], 
    AbsoluteThickness[1.6], {}, PointBox[CompressedData["
1:eJxTTMoPSmViYGAQBmIQDQUOEWfnxYmobbSHcDkcEl7MVCkwWwzlCzhsEF+X
J7J9FpQv4lAtss79YdUUKF/CQaHx9VOZ2ROgfBmHCx59e/+97YbyFRwK0vm3
/pLogPKVHBJef/+8x6AVyldxCKgO7zzyognKV3OoyHZdESTUCOVrOCyIOXGm
RK4eytdyuPD4M4/LtBooX8ehgefzxAX5VVC+nsODpEnX+KZVQPkGDgHW6ZH5
v8qgfEOHBY8/JEdOLIXyjRwO6CZycASVQPnGDg+OCMcsNC2G8k0cNqxZq7vd
rMgeAIxyUUs=
     "]], {}}},
  AspectRatio->1,
  Axes->True,
  AxesLabel->{
    FormBox["\"k\"", TraditionalForm], 
    FormBox["\"s\"", TraditionalForm]},
  AxesOrigin->{1, 0},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  Method->{
   "MessagesHead" -> DiscretePlot, "AxisPadding" -> Scaled[0.02], 
    "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "DefaultPlotStyle" -> {
      Directive[
       RGBColor[0.368417, 0.506779, 0.709798], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.880722, 0.611041, 0.142051], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.560181, 0.691569, 0.194885], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.922526, 0.385626, 0.209179], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.528488, 0.470624, 0.701351], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.772079, 0.431554, 0.102387], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.363898, 0.618501, 0.782349], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[1, 0.75, 0], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.647624, 0.37816, 0.614037], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.571589, 0.586483, 0.], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.915, 0.3325, 0.2125], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.40082222609352647`, 0.5220066643438841, 0.85], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.9728288904374106, 0.621644452187053, 0.07336199581899142], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.736782672705901, 0.358, 0.5030266573755369], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.28026441037696703`, 0.715, 0.4292089322474965], 
       AbsoluteThickness[1.6]]}, "DomainPadding" -> Scaled[0.02], 
    "PointSizeFunction" -> "SmallPointSize", "RangePadding" -> Scaled[0.05]},
  PlotRange->{{1, 20}, {0, 0.08}},
  PlotRangePadding->{{Automatic, Automatic}, {Automatic, Automatic}},
  Ticks->{{{1, 
      FormBox["1", TraditionalForm]}, {2, 
      FormBox["2", TraditionalForm]}, {5, 
      FormBox["5", TraditionalForm]}, {10, 
      FormBox["10", TraditionalForm]}, {15, 
      FormBox["15", TraditionalForm]}, {20, 
      FormBox["20", TraditionalForm]}}, Automatic}]], "Output",
 CellChangeTimes->{{3.719124770705909*^9, 3.7191247805614243`*^9}, {
   3.7191259362712*^9, 3.71912594282557*^9}, {3.7191261726461973`*^9, 
   3.719126266524355*^9}, {3.7191263201360836`*^9, 3.719126384988818*^9}, 
   3.7533260473961124`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{
    FractionBox["1", "2"], "-", 
    SqrtBox[
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "s"}], ")"}], " ", "s"}], "+", 
      SqrtBox[
       RowBox[{
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "s"}], ")"}]}], " ", "s"}]]}]]}], ",", 
   RowBox[{"{", 
    RowBox[{"s", ",", "0", ",", 
     RowBox[{"1", "/", "2"}]}], "}"}], ",", 
   RowBox[{"PlotRange", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", 
        RowBox[{"1", "/", "2"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", 
        RowBox[{"1", "/", "2"}]}], "}"}]}], "}"}]}], ",", 
   RowBox[{"AspectRatio", "\[Rule]", "1"}], ",", 
   RowBox[{"Filling", "\[Rule]", "Bottom"}], ",", 
   RowBox[{"AxesLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"\"\<s\>\"", ",", "\"\<t\>\""}], "}"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.7191231000176926`*^9, 3.7191231691847005`*^9}, {
  3.71912343232346*^9, 3.719123440722141*^9}, {3.7191255508217382`*^9, 
  3.719125574188445*^9}}],

Cell[BoxData[
 GraphicsBox[{GraphicsComplexBox[CompressedData["
1:eJw1mXk8VN8bx4cWKpGlQpQ9hKQsxZzHlr3FUlTS2FJSpJKUNVtSJCEUWVpI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    "], {{{}, 
      {RGBColor[0.368417, 0.506779, 0.709798], Opacity[0.2], EdgeForm[None], 
       GraphicsGroupBox[PolygonBox[CompressedData["
1:eJxF1VWclGUUwOFZ2k4ELFhg6W4QBEFQkJAFpGstYoMUg+4uRZZOpUsaDLA7
UAywm1ABGwyeww0Xz+/8z3uzM/O9M5uclpWamSORSCSxN+n8rGLuMduxnv/s
28zbWMx2+06zFU9ywr7ZrM1MHrbvMlNZw1/2p8xbyGaVfYd5B8v52r7RLMto
Wth3m21Yyxn7VvNWFrDJ3sJcyVG9yazKZHrZW5ur+U3XMx9jjm5qLuVdXcjs
R2Xd1lzHv7qJuYhtuqX5BL/oWuYMHtJ/0kDPjfevm5nL+EqXMUfRXJ+mkZ7P
Rn2EKnoS9+tfqasfjdeo36GgzqKS/ofGeiFb9c/U1NN5UP9Bff14vE79JaX1
yPhs9QZ+pLJ9IvfpU9ykZ8ff1W9TQGdSMZ4TP1HDPo0heiVfUMo+gmZ6PT9Q
yT6Be/Vs3uIaewYV9BaOU90+lQf0Cj6npH04TfU6vqeifTz36Fm8SX57OuX1
YJbzGSWcDeN2vZbvqGAfx916Jm9wtb0v5fQglvEpKc6Gxr3Waczgda5y1ifu
ox7IUg5T3NkjNNE9mc5rXOmsN2X0AJZwiGLxXaCx7sE0XuWKuKeU1v1ZzCcU
jfsV91x3ZyqvcHncF0rpfiziY5LjHtBId2MKL3NZPGtK6iwW8hFF4nnSUHdl
Mi9xaTw/SuhMFvAhheN5xfdWd2ESL3JJPB9SdAbzOciNzgbTQHdmIi9wcTwP
isd9pRMTeJ6LnKdRTN9MR8aznwud96SorkcHxrGPC5z3IFnXpT1jeY58zrtT
JO46dzGGZ8nrvBuF4/VyA9dzHddSiIIUiHscdy/uT9yJeM7x7OJ5xGccn1t8
FvH+4n3E643XRR3aMZpnyOPvdSWfrk1bRvE0uZ13Ia+uRRtGspdczjuTR9ck
lRHsIafzTuTW6czjg3g/zgZRQ7dmOLvJ4awjuXRfsnk/3ruzgVTXdzKMXSQ5
60BO3Ye5HIjPydkAquk1fEt5+1ha6aHsTCTO/TNpT/x/2cwxqtmnxHdF/x7P
W8+J3y/9Xnz+uj9V9d801PNYrZubK/hGlzPH0DJes7mKk3qLWYdZ8T21b4/f
Bpaww77B/D/ug3kW9S3HWA==
         "]]]}, {}, {}}, {{}, {}, 
      TagBox[
       {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], 
        Opacity[1.], LineBox[CompressedData["
1:eJwl1WWU1WUQB+Clu7tZukG6u5sFVFBQUZESJCw6lVRA6W5QQUJSCVtC7E4Q
lLBAQUl95vDhufObOXv23v/7zj03sc+QpMHJEhIS9nmJeruX/9TN6i51hdqa
nYzSz1Hrso0L+g1qZzrKk9QK/CSvUduzUV6kNuWKXI2hcn4+kuczT27IJbk/
M+TqnJe3kpw74sOxWxlNJybrK3JK3kR1hukL8LG8gAGk4M54PvbIY+hMDYab
FeQTeSEDSUkPs+TslcfShZqMMCvEp/FcDCIVPc1SsE8eRxK1SM1d5il5VR5P
V2qThrvNU/GaPIFu1CEtvcxTs1+eSHfqko70ZCAjmchMFrKSjezkICe5yE0e
8pKP/BSgIIUoTBF6e780HIj7jH2gHkW5xzwtB+Ps406oTyL3mqfjkDwlzpsG
FOM+8/S8Lj8VZ0tDitPHPANvyE/HOdKIEtxvnpE35alxjjTmUbPCfCYv5mFK
8oBZJt6Sp8XZ0oTHzIrwubyEwZTiQbPMvC1Pj/OmKY+bFeULeSlDKE1fsyy8
EzsaZ0UznjBL5Et5GY9QhofMsvKuPDPOj+Y8aVaMr+TlDKUs/cyy8Z48K86U
Fow0K87X8gqGUY7+Ztk5LD8T50xLRpmV4Bt5JcMpzwCzHByRn42zpxWjzUry
rbyKEVRgoFlOjsqz4z7ibvWVOC2/QGvG6Evxnbw67oeKDDLLxTF5TtxP3L++
Mj/LL9KGsfrSfC+vifuK89LX4Fd5G5XinvW5eV+eG/cXO6Ovwi/yS7RlnL4M
P8hr4z7jPPU1+U3eTuXYA30ejsvPxf+U63Ex7jp2Tr6NM/Jm2jFeX5Yf5XXM
lxtxOfYg7kGuxe/yjtgfuQXX5SqxS3JePpCfj/eV6/NX7EvsrVyVs/KW2G+5
GVfl9kyQy3Ei7kpty3p5gdqYf2K/4n7l2vwRn1PtyCuxn2pLbsT5q93iGWNn
1Xx8GDujtmFefEa1AX/LG9Uu9Ivvi1qNlzkX56x2iD6+Y2pzdnAt9kTtyt74
G/1EtTxbOBk7o7ZjFxv0C9UmbOdf/SY1iT2MjF1U67CVP/Xr1U7sZmd8p9RW
8bzcjL1Quye79RtXVf8/IyfGmQ==
         "]]},
       Annotation[#, "Charting`Private`Tag$26322#1"]& ]}}], {}, {}},
  AspectRatio->1,
  Axes->{True, True},
  AxesLabel->{
    FormBox["\"s\"", TraditionalForm], 
    FormBox["\"t\"", TraditionalForm]},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Part[{{Identity, Identity}, {Identity, Identity}}, 1, 2][#]& )[
         Part[#, 1]], 
        (Part[{{Identity, Identity}, {Identity, Identity}}, 2, 2][#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Part[{{Identity, Identity}, {Identity, Identity}}, 1, 2][#]& )[
         Part[#, 1]], 
        (Part[{{Identity, Identity}, {Identity, Identity}}, 2, 2][#]& )[
         Part[#, 2]]}& )}, "AxesInFront" -> True},
  PlotRange->NCache[{{0, 
      Rational[1, 2]}, {0, 
      Rational[1, 2]}}, {{0, 0.5}, {0, 0.5}}],
  PlotRangeClipping->True,
  PlotRangePadding->{{0, 0}, {0, 0}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.7191231238675356`*^9, 3.719123169548279*^9}, 
   3.719123441111827*^9, {3.71912555118609*^9, 3.719125574484524*^9}, 
   3.75332606656083*^9}]
}, Open  ]],

Cell[BoxData[
 StyleBox[
  RowBox[{"Jordan", " ", "product", " ", "criterion"}], "Section"]], "Input",
 CellChangeTimes->{{3.719127620633831*^9, 3.71912762574725*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"jordanCriterion", "[", 
    RowBox[{"k_", ",", "s_", ",", "l_", ",", "t_"}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Sqrt", "[", 
         RowBox[{
          RowBox[{"phiPlus", "[", 
           RowBox[{"k", ",", "s"}], "]"}], "/", " ", 
          RowBox[{"phiMinus", "[", 
           RowBox[{"k", ",", "s"}], "]"}]}], "]"}], "-", "1"}], ")"}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Sqrt", "[", 
         RowBox[{
          RowBox[{"phiPlus", "[", 
           RowBox[{"l", ",", "t"}], "]"}], "/", " ", 
          RowBox[{"phiMinus", "[", 
           RowBox[{"l", ",", "t"}], "]"}]}], "]"}], "-", "1"}], ")"}]}]}], 
    "\[IndentingNewLine]", "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.7191276596987686`*^9, 3.71912767797869*^9}, {
  3.7191278806470814`*^9, 3.7191279326988378`*^9}, {3.7191285250146856`*^9, 
  3.7191285310712223`*^9}, {3.7533260720547066`*^9, 3.753326073199145*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"DiscretePlot", "[", 
  RowBox[{
   FractionBox[
    RowBox[{
     RowBox[{"-", "2"}], "+", 
     RowBox[{"2", " ", 
      SqrtBox["2"]}], "+", 
     RowBox[{"3", " ", "k"}], "-", 
     RowBox[{"2", " ", 
      SqrtBox["2"], " ", "k"}]}], 
    RowBox[{
     RowBox[{"-", "4"}], "+", 
     RowBox[{"k", " ", 
      RowBox[{"(", 
       RowBox[{"4", "+", "k"}], ")"}]}]}]], ",", 
   RowBox[{"{", 
    RowBox[{"k", ",", "2", ",", "20"}], "}"}], ",", 
   RowBox[{"Filling", "\[Rule]", "Axis"}], ",", 
   RowBox[{"PlotRange", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"1", ",", "20"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", "0.16"}], "}"}]}], "}"}]}], ",", 
   RowBox[{"AxesLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"\"\<k\>\"", ",", "\"\<s\>\""}], "}"}]}], ",", 
   RowBox[{"Ticks", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"1", ",", "2", ",", "5", ",", "10", ",", "15", ",", "20"}], 
       "}"}], ",", "Automatic"}], "}"}]}], ",", 
   RowBox[{"AspectRatio", "\[Rule]", "1"}], ",", 
   RowBox[{"AxesOrigin", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"1", ",", "0"}], "}"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.7191304432889943`*^9, 3.719130450772633*^9}, {
  3.7533264298639774`*^9, 3.753326445929492*^9}}],

Cell[BoxData[
 GraphicsBox[{
   {RGBColor[0.368417, 0.506779, 0.709798], PointSize[0.012833333333333334`], 
    AbsoluteThickness[1.6], {
     {RGBColor[0.368417, 0.506779, 0.709798], PointSize[
      0.012833333333333334`], AbsoluteThickness[1.6], Opacity[0.2], LineBox[{},
       VertexColors->None]}, 
     {RGBColor[0.368417, 0.506779, 0.709798], PointSize[
      0.012833333333333334`], AbsoluteThickness[1.6], Opacity[0.2], 
      LineBox[{{{2., 0.1464466094067262}, {2., 0}}, {{3., 
         0.07900857355927172}, {3., 0}}, {{4., 0.05409709377719388}, {
         4., 0}}, {{5., 0.04112906100037168}, {5., 0}}, {{6., 
         0.033176149576233015`}, {6., 0}}, {{7., 0.02780051029483366}, {
         7., 0}}, {{8., 0.02392402311713771}, {8., 0}}, {{9., 
         0.020996309752482102`}, {9., 0}}, {{10., 0.01870702850944328}, {
         10., 0}}, {{11., 0.01686788045054719}, {11., 0}}, {{12., 
         0.015357987381871841`}, {12., 0}}, {{13., 0.014096195866570113`}, {
         13., 0}}, {{14., 0.013025997493143237`}, {14., 0}}, {{15., 
         0.01210683364253857}, {15., 0}}, {{16., 0.01130883901521249}, {
         16., 0}}, {{17., 0.010609535422268996`}, {17., 0}}, {{18., 
         0.009991680814578479}, {18., 0}}, {{19., 0.00944182853249093}, {
         19., 0}}, {{20., 0.008949337457610057}, {20., 0}}},
       VertexColors->None]}}}, 
   {RGBColor[0.368417, 0.506779, 0.709798], PointSize[0.012833333333333334`], 
    AbsoluteThickness[1.6], {}, PointBox[CompressedData["
1:eJxTTMoPSmViYGAQBmIQDQUOaR2Mxof3HbKHcDkcNLO6nj+33ALlCzgsuazp
OHfTaihfxKHr6iX3e3xLoXwJh9vn7t8q+7MAypdxWCglu2pP+RwoX8FB8Vkj
c1f9DChfyaHq25M6voapUL6KQ4PI3Lz36pOhfDWHWfa93hdcJ0L5Gg7p1310
mEr6oXwth4i5XxPL7/VA+ToOxXtunIxf2wXl6zks1crZUn66A8o3cPj8+9xa
Mc12KN/QIXZDwN7iXa1QvpGDp93STS1lLVC+sYNSu/gxm7BmKN/EYa/LnL3s
IU32AJpBU5U=
     "]], {}}},
  AspectRatio->1,
  Axes->True,
  AxesLabel->{
    FormBox["\"k\"", TraditionalForm], 
    FormBox["\"s\"", TraditionalForm]},
  AxesOrigin->{1, 0},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  Method->{
   "MessagesHead" -> DiscretePlot, "AxisPadding" -> Scaled[0.02], 
    "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "DefaultPlotStyle" -> {
      Directive[
       RGBColor[0.368417, 0.506779, 0.709798], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.880722, 0.611041, 0.142051], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.560181, 0.691569, 0.194885], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.922526, 0.385626, 0.209179], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.528488, 0.470624, 0.701351], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.772079, 0.431554, 0.102387], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.363898, 0.618501, 0.782349], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[1, 0.75, 0], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.647624, 0.37816, 0.614037], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.571589, 0.586483, 0.], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.915, 0.3325, 0.2125], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.40082222609352647`, 0.5220066643438841, 0.85], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.9728288904374106, 0.621644452187053, 0.07336199581899142], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.736782672705901, 0.358, 0.5030266573755369], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.28026441037696703`, 0.715, 0.4292089322474965], 
       AbsoluteThickness[1.6]]}, "DomainPadding" -> Scaled[0.02], 
    "PointSizeFunction" -> "SmallPointSize", "RangePadding" -> Scaled[0.05]},
  PlotRange->{{1, 20}, {0, 0.16}},
  PlotRangePadding->{{Automatic, Automatic}, {Automatic, Automatic}},
  Ticks->{{{1, 
      FormBox["1", TraditionalForm]}, {2, 
      FormBox["2", TraditionalForm]}, {5, 
      FormBox["5", TraditionalForm]}, {10, 
      FormBox["10", TraditionalForm]}, {15, 
      FormBox["15", TraditionalForm]}, {20, 
      FormBox["20", TraditionalForm]}}, Automatic}]], "Output",
 CellChangeTimes->{3.7191304541328835`*^9, 3.7533260874374466`*^9, 
  3.7533261479233036`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{
    FractionBox["1", "2"], "-", 
    SqrtBox[
     RowBox[{"s", "-", 
      SuperscriptBox["s", "2"]}]]}], ",", 
   RowBox[{"{", 
    RowBox[{"s", ",", "0", ",", 
     RowBox[{"1", "/", "2"}]}], "}"}], ",", 
   RowBox[{"PlotRange", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", 
        RowBox[{"1", "/", "2"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", 
        RowBox[{"1", "/", "2"}]}], "}"}]}], "}"}]}], ",", 
   RowBox[{"AspectRatio", "\[Rule]", "1"}], ",", 
   RowBox[{"Filling", "\[Rule]", "Bottom"}], ",", 
   RowBox[{"AxesLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"\"\<s\>\"", ",", "\"\<t\>\""}], "}"}]}]}], "]"}]], "Input",
 CellChangeTimes->{3.7191305025365725`*^9}],

Cell[BoxData[
 GraphicsBox[{GraphicsComplexBox[CompressedData["
1:eJw1lwk0lG0bxycUUTQqIkuyhBSfIpTnT0qhtNnz2YkWJJLsQpGiEl7JSCqS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    "], {{{}, 
      {RGBColor[0.368417, 0.506779, 0.709798], Opacity[0.2], EdgeForm[None], 
       GraphicsGroupBox[
        PolygonBox[{{1, 196, 50, 195, 158, 190, 126, 193, 153, 185, 99, 194, 
         156, 188, 121, 192, 148, 180, 77, 157, 189, 124, 151, 183, 94, 155, 
         187, 116, 143, 175, 60, 125, 152, 184, 97, 119, 146, 178, 70, 123, 
         150, 182, 87, 109, 136, 168, 49, 98, 120, 147, 179, 76, 93, 115, 142,
          174, 59, 96, 118, 145, 177, 69, 86, 108, 135, 167, 48, 75, 92, 114, 
         141, 173, 58, 68, 85, 107, 134, 166, 47, 74, 91, 113, 140, 172, 57, 
         67, 84, 106, 133, 165, 46, 73, 90, 112, 139, 171, 56, 66, 83, 105, 
         132, 164, 45, 55, 65, 82, 104, 131, 163, 44, 43, 42, 41, 40, 39, 38, 
         37, 36, 35, 34, 33, 32, 31, 30, 29, 28, 27, 26, 25, 24, 23, 22, 21, 
         20, 19, 18, 17, 16, 15, 14, 13, 12, 11, 10, 9, 8, 7, 6, 5, 54, 64, 
         81, 103, 130, 162, 4, 53, 63, 80, 102, 129, 161, 3, 72, 89, 111, 138,
          170, 52, 62, 79, 101, 128, 160, 2, 71, 88, 110, 137, 169, 51, 95, 
         117, 144, 176, 61, 122, 149, 181, 78, 154, 186, 100, 191, 127, 
         159}}]]}, {}, {}}, {{}, {}, 
      TagBox[
       {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], 
        Opacity[1.], 
        LineBox[{1, 159, 127, 191, 100, 186, 154, 78, 181, 149, 122, 61, 176, 
         144, 117, 95, 51, 169, 137, 110, 88, 71, 2, 160, 128, 101, 79, 62, 
         52, 170, 138, 111, 89, 72, 3, 161, 129, 102, 80, 63, 53, 4, 162, 130,
          103, 81, 64, 54, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 18, 
         19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 35, 
         36, 37, 38, 39, 40, 41, 42, 43, 44, 163, 131, 104, 82, 65, 55, 45, 
         164, 132, 105, 83, 66, 56, 171, 139, 112, 90, 73, 46, 165, 133, 106, 
         84, 67, 57, 172, 140, 113, 91, 74, 47, 166, 134, 107, 85, 68, 58, 
         173, 141, 114, 92, 75, 48, 167, 135, 108, 86, 69, 177, 145, 118, 96, 
         59, 174, 142, 115, 93, 76, 179, 147, 120, 98, 49, 168, 136, 109, 87, 
         182, 150, 123, 70, 178, 146, 119, 97, 184, 152, 125, 60, 175, 143, 
         116, 187, 155, 94, 183, 151, 124, 189, 157, 77, 180, 148, 192, 121, 
         188, 156, 194, 99, 185, 153, 193, 126, 190, 158, 195, 50}]},
       Annotation[#, "Charting`Private`Tag$184173#1"]& ]}}], {}, {}},
  AspectRatio->1,
  Axes->{True, True},
  AxesLabel->{
    FormBox["\"s\"", TraditionalForm], 
    FormBox["\"t\"", TraditionalForm]},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Part[{{Identity, Identity}, {Identity, Identity}}, 1, 2][#]& )[
         Part[#, 1]], 
        (Part[{{Identity, Identity}, {Identity, Identity}}, 2, 2][#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Part[{{Identity, Identity}, {Identity, Identity}}, 1, 2][#]& )[
         Part[#, 1]], 
        (Part[{{Identity, Identity}, {Identity, Identity}}, 2, 2][#]& )[
         Part[#, 2]]}& )}, "AxesInFront" -> True},
  PlotRange->NCache[{{0, 
      Rational[1, 2]}, {0, 
      Rational[1, 2]}}, {{0, 0.5}, {0, 0.5}}],
  PlotRangeClipping->True,
  PlotRangePadding->{{0, 0}, {0, 0}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{3.719130515178979*^9, 3.753326098467181*^9, 
  3.753326155373583*^9}]
}, Open  ]],

Cell[BoxData[
 StyleBox[
  RowBox[{
  "Comparing", " ", "noise", " ", "content", " ", "and", " ", "Jordan"}], 
  "Section"]], "Input",
 CellChangeTimes->{{3.753326207926263*^9, 3.7533262163736367`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"DiscretePlot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{
        RowBox[{"-", "2"}], "+", 
        RowBox[{"3", " ", "k"}]}], 
       RowBox[{"2", " ", 
        SuperscriptBox["k", "2"]}]], "-", 
      RowBox[{
       SqrtBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "k"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"2", " ", "k"}]}], ")"}]}]], "/", 
       RowBox[{"k", "^", "2"}]}]}], ",", 
     FractionBox[
      RowBox[{
       RowBox[{"-", "2"}], "+", 
       RowBox[{"2", " ", 
        SqrtBox["2"]}], "+", 
       RowBox[{"3", " ", "k"}], "-", 
       RowBox[{"2", " ", 
        SqrtBox["2"], " ", "k"}]}], 
      RowBox[{
       RowBox[{"-", "4"}], "+", 
       RowBox[{"k", " ", 
        RowBox[{"(", 
         RowBox[{"4", "+", "k"}], ")"}]}]}]]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"k", ",", "2", ",", "20"}], "}"}], ",", 
   RowBox[{"Filling", "\[Rule]", "Axis"}], ",", 
   RowBox[{"PlotRange", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"1", ",", "20"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", "0.16"}], "}"}]}], "}"}]}], ",", 
   RowBox[{"AxesLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"\"\<k\>\"", ",", "\"\<s\>\""}], "}"}]}], ",", 
   RowBox[{"Ticks", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"1", ",", "2", ",", "5", ",", "10", ",", "15", ",", "20"}], 
       "}"}], ",", "Automatic"}], "}"}]}], ",", 
   RowBox[{"AspectRatio", "\[Rule]", "1"}], ",", 
   RowBox[{"AxesOrigin", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"1", ",", "0"}], "}"}]}], ",", 
   RowBox[{"PlotStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"Red", ",", "Blue"}], "}"}]}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"Export", "[", 
  RowBox[{"\"\<nc-vs-Jordan-k-s.pdf\>\"", ",", "%"}], "]"}]}], "Input",
 CellChangeTimes->{{3.753326477322797*^9, 3.753326521325343*^9}, {
  3.7533267567718945`*^9, 3.7533267653420634`*^9}, {3.753327032658389*^9, 
  3.7533270603677015`*^9}}],

Cell[BoxData[
 GraphicsBox[{{
    {RGBColor[1, 0, 0], PointSize[0.012833333333333334`], AbsoluteThickness[
     1.6], {
      {RGBColor[1, 0, 0], PointSize[0.012833333333333334`], AbsoluteThickness[
       1.6], Opacity[0.2], LineBox[{},
        VertexColors->None]}, 
      {RGBColor[1, 0, 0], PointSize[0.012833333333333334`], AbsoluteThickness[
       1.6], Opacity[0.2], 
       LineBox[{{{2., 0.0669872981077807}, {2., 0}}, {{3., 
          0.03752470442573563}, {3., 0}}, {{4., 0.02608901906526001}, {
          4., 0}}, {{5., 0.02}, {5., 0}}, {{6., 0.01621670869178715}, {
          6., 0}}, {{7., 0.013637533340248004`}, {7., 0}}, {{8., 
          0.011766394281881282`}, {8., 0}}, {{9., 0.010346866793943199`}, {
          9., 0}}, {{10., 0.009233031693779786}, {10., 0}}, {{11., 
          0.008335729370335207}, {11., 0}}, {{12., 0.007597404718146766}, {
          12., 0}}, {{13., 0.006979242155687751}, {13., 0}}, {{14., 
          0.006454112269412282}, {14., 0}}, {{15., 0.006002481423956069}, {
          15., 0}}, {{16., 0.005609927137313189}, {16., 0}}, {{17., 
          0.00526556890604804}, {17., 0}}, {{18., 0.004961043718206992}, {
          18., 0}}, {{19., 0.004689817725407525}, {19., 0}}, {{20., 
          0.004446712055918997}, {20., 0}}},
        VertexColors->None]}}}, 
    {RGBColor[0, 0, 1], PointSize[0.012833333333333334`], AbsoluteThickness[
     1.6], {
      {RGBColor[0, 0, 1], PointSize[0.012833333333333334`], AbsoluteThickness[
       1.6], Opacity[0.2], LineBox[{},
        VertexColors->None]}, 
      {RGBColor[0, 0, 1], PointSize[0.012833333333333334`], AbsoluteThickness[
       1.6], Opacity[0.2], 
       LineBox[{{{2., 0.1464466094067262}, {2., 0}}, {{3., 
          0.07900857355927172}, {3., 0}}, {{4., 0.05409709377719388}, {
          4., 0}}, {{5., 0.04112906100037168}, {5., 0}}, {{6., 
          0.033176149576233015`}, {6., 0}}, {{7., 0.02780051029483366}, {
          7., 0}}, {{8., 0.02392402311713771}, {8., 0}}, {{9., 
          0.020996309752482102`}, {9., 0}}, {{10., 0.01870702850944328}, {
          10., 0}}, {{11., 0.01686788045054719}, {11., 0}}, {{12., 
          0.015357987381871841`}, {12., 0}}, {{13., 0.014096195866570113`}, {
          13., 0}}, {{14., 0.013025997493143237`}, {14., 0}}, {{15., 
          0.01210683364253857}, {15., 0}}, {{16., 0.01130883901521249}, {
          16., 0}}, {{17., 0.010609535422268996`}, {17., 0}}, {{18., 
          0.009991680814578479}, {18., 0}}, {{19., 0.00944182853249093}, {
          19., 0}}, {{20., 0.008949337457610057}, {20., 0}}},
        VertexColors->None]}}}}, {
    {RGBColor[1, 0, 0], PointSize[0.012833333333333334`], AbsoluteThickness[
     1.6], {}, PointBox[CompressedData["
1:eJxTTMoPSmViYGAQBmIQDQUOEWfnxYmobbSHcDkcEl7MVCkwWwzlCzhsEF+X
J7J9FpQv4lAtss79YdUUKF/CQaHx9VOZ2ROgfBmHCx59e/+97YbyFRwK0vm3
/pLogPKVHBJef/+8x6AVyldxCKgO7zzyognKV3OoyHZdESTUCOVrOCyIOXGm
RK4eytdyuPD4M4/LtBooX8ehgefzxAX5VVC+nsODpEnX+KZVQPkGDgHW6ZH5
v8qgfEOHBY8/JEdOLIXyjRwO6CZycASVQPnGDg+OCMcsNC2G8k0cNqxZq7vd
rMgeAIxyUUs=
      "]], {}}, 
    {RGBColor[0, 0, 1], PointSize[0.012833333333333334`], AbsoluteThickness[
     1.6], {}, PointBox[CompressedData["
1:eJxTTMoPSmViYGAQBmIQDQUOaR2Mxof3HbKHcDkcNLO6nj+33ALlCzgsuazp
OHfTaihfxKHr6iX3e3xLoXwJh9vn7t8q+7MAypdxWCglu2pP+RwoX8FB8Vkj
c1f9DChfyaHq25M6voapUL6KQ4PI3Lz36pOhfDWHWfa93hdcJ0L5Gg7p1310
mEr6oXwth4i5XxPL7/VA+ToOxXtunIxf2wXl6zks1crZUn66A8o3cPj8+9xa
Mc12KN/QIXZDwN7iXa1QvpGDp93STS1lLVC+sYNSu/gxm7BmKN/EYa/LnL3s
IU32AJpBU5U=
      "]], {}}}},
  AspectRatio->1,
  Axes->True,
  AxesLabel->{
    FormBox["\"k\"", TraditionalForm], 
    FormBox["\"s\"", TraditionalForm]},
  AxesOrigin->{1, 0},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  Method->{
   "MessagesHead" -> DiscretePlot, "AxisPadding" -> Scaled[0.02], 
    "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "DefaultPlotStyle" -> {
      Directive[
       RGBColor[0.368417, 0.506779, 0.709798], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.880722, 0.611041, 0.142051], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.560181, 0.691569, 0.194885], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.922526, 0.385626, 0.209179], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.528488, 0.470624, 0.701351], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.772079, 0.431554, 0.102387], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.363898, 0.618501, 0.782349], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[1, 0.75, 0], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.647624, 0.37816, 0.614037], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.571589, 0.586483, 0.], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.915, 0.3325, 0.2125], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.40082222609352647`, 0.5220066643438841, 0.85], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.9728288904374106, 0.621644452187053, 0.07336199581899142], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.736782672705901, 0.358, 0.5030266573755369], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.28026441037696703`, 0.715, 0.4292089322474965], 
       AbsoluteThickness[1.6]]}, "DomainPadding" -> Scaled[0.02], 
    "PointSizeFunction" -> "SmallPointSize", "RangePadding" -> Scaled[0.05]},
  PlotRange->{{1, 20}, {0, 0.16}},
  PlotRangePadding->{{Automatic, Automatic}, {Automatic, Automatic}},
  Ticks->{{{1, 
      FormBox["1", TraditionalForm]}, {2, 
      FormBox["2", TraditionalForm]}, {5, 
      FormBox["5", TraditionalForm]}, {10, 
      FormBox["10", TraditionalForm]}, {15, 
      FormBox["15", TraditionalForm]}, {20, 
      FormBox["20", TraditionalForm]}}, Automatic}]], "Output",
 CellChangeTimes->{{3.7533264922400107`*^9, 3.753326522582901*^9}, {
   3.753326758912944*^9, 3.753326765987592*^9}, 3.7533270742224298`*^9}],

Cell[BoxData["\<\"nc-vs-Jordan-k-s.pdf\"\>"], "Output",
 CellChangeTimes->{{3.7533264922400107`*^9, 3.753326522582901*^9}, {
   3.753326758912944*^9, 3.753326765987592*^9}, 3.7533270746125693`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      FractionBox["1", "2"], "-", 
      SqrtBox[
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "s"}], ")"}], " ", "s"}], "+", 
        SqrtBox[
         RowBox[{
          RowBox[{"-", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "s"}], ")"}]}], " ", "s"}]]}]]}], ",", 
     RowBox[{
      FractionBox["1", "2"], "-", 
      SqrtBox[
       RowBox[{"s", "-", 
        SuperscriptBox["s", "2"]}]]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"s", ",", "0", ",", 
     RowBox[{"1", "/", "2"}]}], "}"}], ",", 
   RowBox[{"Filling", "\[Rule]", "Bottom"}], ",", 
   RowBox[{"PlotRange", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", 
        RowBox[{"1", "/", "2"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", 
        RowBox[{"1", "/", "2"}]}], "}"}]}], "}"}]}], ",", 
   RowBox[{"AspectRatio", "\[Rule]", "1"}], ",", 
   RowBox[{"AxesLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"\"\<s\>\"", ",", "\"\<t\>\""}], "}"}]}], ",", 
   RowBox[{"PlotStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"Red", ",", "Blue"}], "}"}]}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"Export", "[", 
  RowBox[{"\"\<nc-vs-Jordan-s-t.pdf\>\"", ",", "%"}], "]"}]}], "Input",
 CellChangeTimes->{{3.7533262374900503`*^9, 3.7533262433444104`*^9}, {
  3.7533263685142765`*^9, 3.753326377346218*^9}, {3.7533266779434805`*^9, 
  3.753326697298711*^9}, {3.753327066486002*^9, 3.7533270710258837`*^9}}],

Cell[BoxData[
 GraphicsBox[{GraphicsComplexBox[CompressedData["
1:eJx1eXk0Vt//PRpIRYYKUeYpSYpkOC8yZIpEkSRjSUKiRHjIlFSSEEJSyRCZ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    "], {{{}, 
      {RGBColor[1, 0, 0], Opacity[0.2], EdgeForm[None], 
       GraphicsGroupBox[PolygonBox[CompressedData["
1:eJwl1WWYlGUUgOFZGkVFQsCCpbtbUKSUlqUbFoPcJVUUWLpbkW6ku8NObEUB
BRW7W1FMvA/8uK/znPfPzsz3zmxyanpKWqZEIpHE0aRLM8NBVfOIpQPb+M++
z7yNley3HzTbsIGf7LvMOszjAfshM4XNnLfvMW9lMRvtB8wWrOUT+w6zHBNo
ZT9stmMLf9v3mo1Zxk57K3M93+idZjVm0M/e1tzEb7q++TALdTNzNW/qQuYQ
quj25lb+1U3NFezTrc1H+VHXNucySv9BA70o3r9ubq7hY13WHE9L/ReN9FJ2
6K+pqqdzj/6VevqheI36DQrqdCrrf2iil7NX/0AtPYf79e/coh+J16k/oowe
F5+t3s5XVLFP4279CzfpBfF39esU0GlUiufE99S0z+Y+vZ6zlLZn0Fxv40sq
26dyl17Aa1xjH0xFvZvvqGGfxb16HR9Syj6WZnorX1DJPoU79XxeJb99EBX0
SNbyASWdjeF2vYXPqWifTF89j1fIZx9IeT2CNbxPCWej417rVObyMnmdDYj7
qIezmjMUd/YgTXUf5vASeZz1p6wexipOUyy+CzTRvZnNMa6Oe0oZPZSVvEfR
uF9xz3UvZvEiueO+UFoPYQXvkhz3gEa6JzN5gaviWVNKp7OcUxSJ50lD3YMZ
PM+V8fwoqdNYxkkKx/OK763uznSe44p4PpTQg1nKCW50NpIGuhvTeJZc8Two
HveVrkzlGS53nkoxfTNdmMLTXOa8D0V1fTozmafI6bw3yboenZjEk+Rw3osi
cdfpyESeILvznhSO18sNXM91XEshClIg7nHcvbg/cSfiOcezi+cRn3F8bvFZ
xPuL9xGvN14XdenABB4nm7/Xgxy6Du0Zz2Nkdd6d7Lo27RjHUbI470Y2XYsU
MjhCZuddyaoHsYR34v04G0FN3ZaxHCaTsy5k0QNZzNvx3p0Np4a+gzEcIslZ
ZzLrASzieHxOzoZRXW/mMyrYJ9FGj+ZgInHxn0kn4v/LLr6lun1mfFf0uXje
emH8fum34vPXQ6mm/6ShXsIm3dJcx6e6vDmR1vGazY38rHebdZkf31P7/vht
YBUH7NvNC3EfzP8BXaXHHQ==
         "]]]}, {}, 
      {RGBColor[0, 0, 1], Opacity[0.2], EdgeForm[None], 
       GraphicsGroupBox[PolygonBox[CompressedData["
1:eJwVzndbjgEchuG37JHM7AayyUoyKrOQlS1CCaGSht0XsxUyQmRnZhVaZGR1
9sd53L/nOt7xRGXmp+UFBwKBIMo54ygVPtvTdgvHmMNJ1lPISE6xiRJmcoLV
dPxgNzZzlNmso4AhbKSYqSwnh+/+L86mcYThTCeVQx0vSCxrOUw/xrGITD75
/gg7g1Xk0pXBTCGF/bT63DA7jZUc5L/W145lIbup17rYMCaTzD6+6f8IdUeT
xC7qtM52EJNYxl6+6n/p4x5DIjv5qHWyA5nIUrJp0f8Q4h5NAhl80Jr5TW/P
o1jADt5r73hLLW94zSte8oLn1PCMpzzhMY94yAOquc89qrjLHW5TyS1ucoPr
VHCNq1yhnDIuc4mLXKCJNnp51yjms53zWiO/6Ok5knmkc04LtgOYwBL20KD/
pIc7grls46wWZPsznsVk8UUfamNYwQF+aLPsGvLpzgaKCOc48WylHXOiXo8=

         "]]]}, {}, {}, {}, {}, {}, {}}, {{}, {}, 
      TagBox[
       {RGBColor[1, 0, 0], AbsoluteThickness[1.6], Opacity[1.], 
        LineBox[CompressedData["
1:eJwl1WWU1WUQB+Clu7tZukG6u5sFVFBQUZESJCw6lVRA6W5QQUJSCVtC7E4Q
lLBAQUl95vDhufObOXv23v/7zj03sc+QpMHJEhIS9nmJeruX/9TN6i51hdqa
nYzSz1Hrso0L+g1qZzrKk9QK/CSvUduzUV6kNuWKXI2hcn4+kuczT27IJbk/
M+TqnJe3kpw74sOxWxlNJybrK3JK3kR1hukL8LG8gAGk4M54PvbIY+hMDYab
FeQTeSEDSUkPs+TslcfShZqMMCvEp/FcDCIVPc1SsE8eRxK1SM1d5il5VR5P
V2qThrvNU/GaPIFu1CEtvcxTs1+eSHfqko70ZCAjmchMFrKSjezkICe5yE0e
8pKP/BSgIIUoTBF6e780HIj7jH2gHkW5xzwtB+Ps406oTyL3mqfjkDwlzpsG
FOM+8/S8Lj8VZ0tDitPHPANvyE/HOdKIEtxvnpE35alxjjTmUbPCfCYv5mFK
8oBZJt6Sp8XZ0oTHzIrwubyEwZTiQbPMvC1Pj/OmKY+bFeULeSlDKE1fsyy8
EzsaZ0UznjBL5Et5GY9QhofMsvKuPDPOj+Y8aVaMr+TlDKUs/cyy8Z48K86U
Fow0K87X8gqGUY7+Ztk5LD8T50xLRpmV4Bt5JcMpzwCzHByRn42zpxWjzUry
rbyKEVRgoFlOjsqz4z7ibvWVOC2/QGvG6Evxnbw67oeKDDLLxTF5TtxP3L++
Mj/LL9KGsfrSfC+vifuK89LX4Fd5G5XinvW5eV+eG/cXO6Ovwi/yS7RlnL4M
P8hr4z7jPPU1+U3eTuXYA30ejsvPxf+U63Ex7jp2Tr6NM/Jm2jFeX5Yf5XXM
lxtxOfYg7kGuxe/yjtgfuQXX5SqxS3JePpCfj/eV6/NX7EvsrVyVs/KW2G+5
GVfl9kyQy3Ei7kpty3p5gdqYf2K/4n7l2vwRn1PtyCuxn2pLbsT5q93iGWNn
1Xx8GDujtmFefEa1AX/LG9Uu9Ivvi1qNlzkX56x2iD6+Y2pzdnAt9kTtyt74
G/1EtTxbOBk7o7ZjFxv0C9UmbOdf/SY1iT2MjF1U67CVP/Xr1U7sZmd8p9RW
8bzcjL1Quye79RtXVf8/IyfGmQ==
         "]]},
       Annotation[#, "Charting`Private`Tag$188554#1"]& ], 
      TagBox[
       {RGBColor[0, 0, 1], AbsoluteThickness[1.6], Opacity[1.], 
        LineBox[CompressedData["
1:eJwNzvdbTgEcxuFThJBNFFL2LCtbWZVRyCgZEaJQSGT0l4mQmZSRWbasIiQ7
3D/c1/M9n+u813lj84ozi0KCIKjitGNTaBDM4TjDOcJ6ulHMambw3buFdgXx
DOGDttMuYRz9CKFCz7FziSGcH9pHdrmXMp7+hHJG32znMYLu/NRaOcsWz/OJ
pQe/tE9Uco7zXKCKi1ziMle4yjWquU4NN6iljpvc4jZ3qOcu97jPAx7yiAYa
ecwTnvKM57zgJa9o4jVb/dcFxNGT39pn3rDN80JGEsEf7Qu73cuYwAA68VbP
tUmMohcdWhv57hQmMpDOvNO322RG05u/2lf2uFOZxCDCeK/vsIsYQx/+afvs
ShKIol3ba9OYTCRdOEA60xhKs/fy7GLG0peDrGEmAftZxVSiOUwms/jm9wV2
OVMoZQODOcRaEjlGFl0pIoMTTOcoGznFMEpYx0lmU0Y25bT43n+0k14M
         "]]},
       Annotation[#, "Charting`Private`Tag$188554#2"]& ]}}], {}, {}},
  AspectRatio->1,
  Axes->{True, True},
  AxesLabel->{
    FormBox["\"s\"", TraditionalForm], 
    FormBox["\"t\"", TraditionalForm]},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Part[{{Identity, Identity}, {Identity, Identity}}, 1, 2][#]& )[
         Part[#, 1]], 
        (Part[{{Identity, Identity}, {Identity, Identity}}, 2, 2][#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Part[{{Identity, Identity}, {Identity, Identity}}, 1, 2][#]& )[
         Part[#, 1]], 
        (Part[{{Identity, Identity}, {Identity, Identity}}, 2, 2][#]& )[
         Part[#, 2]]}& )}, "AxesInFront" -> True},
  PlotRange->NCache[{{0, 
      Rational[1, 2]}, {0, 
      Rational[1, 2]}}, {{0, 0.5}, {0, 0.5}}],
  PlotRangeClipping->True,
  PlotRangePadding->{{0, 0}, {0, 0}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{
  3.7533262457206793`*^9, 3.7533263778798013`*^9, {3.753326684365763*^9, 
   3.7533266977774315`*^9}, 3.753327071309245*^9}],

Cell[BoxData["\<\"nc-vs-Jordan-s-t.pdf\"\>"], "Output",
 CellChangeTimes->{
  3.7533262457206793`*^9, 3.7533263778798013`*^9, {3.753326684365763*^9, 
   3.7533266977774315`*^9}, 3.7533270718567743`*^9}]
}, Open  ]]
},
WindowSize->{1858, 1037},
WindowMargins->{{-8, Automatic}, {Automatic, -8}},
FrontEndVersion->"11.0 for Microsoft Windows (64-bit) (September 21, 2016)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 165, 4, 30, "Input"],
Cell[726, 26, 1104, 35, 50, "Input"],
Cell[1833, 63, 224, 4, 48, "Input"],
Cell[CellGroupData[{
Cell[2082, 71, 3171, 83, 183, "Input"],
Cell[5256, 156, 194638, 3212, 250, "Output"],
Cell[199897, 3370, 404, 5, 30, "Output"]
}, Open  ]],
Cell[200316, 3378, 175, 3, 48, "Input"],
Cell[CellGroupData[{
Cell[200516, 3385, 3074, 92, 145, "Input"],
Cell[203593, 3479, 9542, 176, 248, "Output"],
Cell[213138, 3657, 223, 3, 30, "Output"]
}, Open  ]],
Cell[213376, 3663, 177, 4, 48, "Input"],
Cell[213556, 3669, 755, 19, 69, "Input"],
Cell[CellGroupData[{
Cell[214336, 3692, 921, 33, 52, "Input"],
Cell[215260, 3727, 96, 1, 30, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[215393, 3733, 1767, 49, 52, "Input"],
Cell[217163, 3784, 4557, 103, 374, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[221757, 3892, 1169, 36, 52, "Input"],
Cell[222929, 3930, 12779, 225, 380, "Output"]
}, Open  ]],
Cell[235723, 4158, 167, 3, 48, "Input"],
Cell[235893, 4163, 1085, 28, 69, "Input"],
Cell[CellGroupData[{
Cell[237003, 4195, 1338, 40, 59, "Input"],
Cell[238344, 4237, 4422, 101, 374, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[242803, 4343, 807, 25, 50, "Input"],
Cell[243613, 4370, 7780, 135, 380, "Output"]
}, Open  ]],
Cell[251408, 4508, 202, 5, 48, "Input"],
Cell[CellGroupData[{
Cell[251635, 4517, 2179, 66, 110, "Input"],
Cell[253817, 4585, 6140, 131, 374, "Output"],
Cell[259960, 4718, 197, 2, 87, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[260194, 4725, 1638, 48, 74, "Input"],
Cell[261835, 4775, 16574, 292, 380, "Output"],
Cell[278412, 5069, 202, 3, 30, "Output"]
}, Open  ]]
}
]
*)


